Newton geometry of Bogdanov-Takens degeneracies in integrable dilatonic models: invariant divisors and boundary multiplicity

The Kantowski--Sachs interior of Grumiller's two-dimensional dilaton gravity model reduces to $\dot H=\tfrac12(\Lambda-3H^2-u^2)+Qu$, $\dot u=-Hu$, where $H$ is the expansion rate of the orbit two-spheres, $u$ their inverse areal radius, and $Q$ is minus twice the Rindler acceleration. For $Q\neq0$ it has two distinct rank-one nilpotent equilibria with complementary Bogdanov--Takens (BT) degeneracies: $(a,b)=(0,\neq0)$ with multiplicity $\mu=3$, and $(a,b)=(\neq0,0)$ with $\mu=2$. We show that this complementarity is forced by a single divisor-organized structure. The system is Darboux integrable, $X=\tfrac12u^4X_I$, where $I$ is the mass function and $u^4$ is an inverse integrating factor whose zero divisor is the invariant axis $\{u=0\}$. Off the divisor, every nilpotent equilibrium of $RX_I$ with $R(p)\neq0$ has $b=0$, from $b=D_{q_0}\operatorname{tr}DX$. On the divisor, invariance of the coordinate axis forces $a=0$ because $\det DX|_{u=0}=\Phi_xG$ and both factors vanish at the corner. Hence $ab=0$ throughout the class, so a versal two-parameter BT unfolding is impossible. The Bernstein--Kushnirenko bound fails at both points; instead, the exact local identity $\mu_0=m_1\ell_y+m_2\ell_x$ gives $\mu=3,2$ without a nondegeneracy hypothesis. Both multiplicities have a mixed-covolume interpretation, with $\operatorname{Covol}=\sum_{k,i}\min(p_kq_i',p_i'q_k)$ on convenient diagrams; the corresponding general theorem for the non-convenient diagrams arising here remains open. For $\dot H=\tfrac{1-m}{2}H^2+\psi(u)$, $\dot u=-Hu$, with $\psi(0)=0$, $\psi'(0)\neq0$, $m\neq1$, the vacuum always has $\mu=3$, $a=0$, $b=-m$. Its Dumortier--Llibre--Art\'es discriminant is $b_1^2+8a_3=(m-2)^2$, so for every $m>1$ it has one hyperbolic and one elliptic sector, independently of $\psi$.

==> BTDilatonNewton.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 15.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[    517781,      11244]
NotebookOptionsPosition[    415360,       9711]
NotebookOutlinePosition[    500695,      10960]
CellTagsIndexPosition[    499961,      10930]
WindowTitle->Dilatonic models: E. Chan-L\363pez, A. Mart\355n-Ruiz & J. M. \
Paulin Fuentes
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Newton geometry of Bogdanov-Takens degeneracies in integrable dilatonic models\
\>", "Title",
 CellFrame->{{2, 0}, {0, 0}},
 CellFrameMargins->{{10, 10}, {5, 5}},
 CellFrameColor->RGBColor[0.6, 0, 0],
 CellChangeTimes->{{3.9841382065344715`*^9, 3.984138207741049*^9}, 
   3.984138244437479*^9, {3.984140830029972*^9, 3.9841409310998917`*^9}, {
   3.9841521389798164`*^9, 3.9841521390969872`*^9}, {3.99610258744895*^9, 
   3.996102602166975*^9}, 3.998414791400795*^9},
 Background->RGBColor[
  0.98, 0.95, 0.95],ExpressionUUID->"dfe760f0-8af9-8948-87d2-31d5d0e4d5f9"],

Cell["From field equations to Newton geometry", "Subtitle",
 CellChangeTimes->{{3.996531233247801*^9, 3.996531236025337*^9}, 
   3.998422497885124*^9},ExpressionUUID->"34e91c90-6d74-544e-a116-\
6f7289eb5570"],

Cell[TextData[{
 StyleBox["E. Chan-L\[OAcute]pez, A. Mart\[IAcute]n-Ruiz & J. M. Paulin \
Fuentes\n\n",
  FontWeight->"Bold",
  FontColor->RGBColor[0., 0., 0.6274509803921569]],
 StyleBox["Supplementary material for \[OpenCurlyDoubleQuote]Newton geometry \
of Bogdanov-Takens degeneracies in integrable dilatonic models: invariant \
divisors and boundary multiplicity\[CloseCurlyDoubleQuote].\n\nThis notebook \
reconstructs, starting from the field equations, every symbolic computation \
on which the manuscript rests. It is self-contained: no package, resource \
function, or external implementation is loaded, and every object used below \
is defined in Section 1.",
  FontColor->GrayLevel[0]],
 StyleBox["\n",
  FontColor->RGBColor[0., 0., 0.6274509803921569]],
 StyleBox["\n",
  FontColor->RGBColor[0, 0, 0.6]],
 Cell[BoxData[
  GraphicsBox[
   TagBox[RasterBox[CompressedData["
1:eJzsnQdUFcf/xUXsPXaNStR/1Bgb1th7w4ot8rNgoWnsJXYRe5eoid1Eo8be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     "], {{0, 505.2}, {844.1999999999999, 0}}, {0, 255},
     ColorFunction->RGBColor,
     ImageResolution->{120., 120.},
     RasterInterpolation->"High"],
    BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
    Selectable->False],
   DefaultBaseStyle->"ImageGraphics",
   ImageSize->{853.1999999999999, Automatic},
   ImageSizeRaw->{844.1999999999999, 505.2},
   PlotRange->{{0, 844.1999999999999}, {0, 505.2}}]], "Input",ExpressionUUID->
  "d47e072b-8412-7847-a492-b003ebe00fd1"],
 "\n\n",
 StyleBox["The methodological rule throughout is ",
  FontColor->GrayLevel[0]],
 Cell[BoxData[
  FormBox[
   FrameBox[
    RowBox[{
     RowBox[{"normalise", " ", "first"}], ",", " ", 
     RowBox[{"assert", " ", "second"}]}]], TraditionalForm]],
  FontWeight->"Plain",
  FontColor->GrayLevel[0],ExpressionUUID->
  "9f26a821-3fed-0448-91eb-7a0af9c14ac4"],
 StyleBox[".\n\nThe two Bogdanov-Takens coefficients are linear in the chosen \
kernel generator, so a kernel returned only up to sign and scale does not \
determine their values. The normalisation is therefore fixed once, in Section \
1.3; its covariance is verified rather than assumed, and every subsequent \
coefficient is computed using that same normalisation. No parameter is \
cancelled from an expression that is being set to zero, and every locus at \
which the rank, kernel, or multiplicity changes is exhibited rather than \
removed.",
  FontColor->GrayLevel[0]]
}], "Text",
 CellFrame->{{2, 0}, {0, 0}},
 CellFrameMargins->{{10, 10}, {5, 5}},
 CellFrameColor->RGBColor[0, 0, 0.6],
 CellChangeTimes->{
  3.9841340518574276`*^9, {3.9841357833696632`*^9, 3.9841359337765503`*^9}, {
   3.996098623194044*^9, 3.996098709556986*^9}, {3.9960987402683353`*^9, 
   3.99609880022892*^9}, {3.9960988380656376`*^9, 3.996098877306782*^9}, {
   3.998418810659836*^9, 3.998418859322485*^9}, {3.998421259250717*^9, 
   3.998421284476927*^9}, {3.9984218907591705`*^9, 3.9984219070598927`*^9}, {
   3.998421998572191*^9, 3.9984220220872784`*^9}, {3.9984220578330345`*^9, 
   3.998422059313366*^9}, {3.998422101962557*^9, 3.9984221022604103`*^9}, {
   3.998427455198456*^9, 3.99842747500338*^9}, {3.998427531028805*^9, 
   3.9984275310298023`*^9}, 3.9984275906645527`*^9, 3.9984276677757893`*^9, 
   3.998427724741543*^9, {3.9984280658433437`*^9, 3.99842808833823*^9}, {
   3.998437621396309*^9, 3.998437623464506*^9}, {3.998437670226347*^9, 
   3.9984376901610985`*^9}},
 Background->RGBColor[
  0.95, 0.95, 0.98],ExpressionUUID->"3983cef9-65e7-7b40-9388-9eebc3f40e3e"],

Cell[BoxData[
 DynamicModuleBox[{$CellContext`tocVisited$$ = {"sub62", "sub82"}}, 
  TagBox[GridBox[{
     {
      StyleBox["\<\"TABLE OF CONTENTS\"\>",
       StripOnInput->False,
       FontFamily->"Helvetica",
       FontSize->29,
       FontWeight->Bold,
       FontColor->RGBColor[0, 0, 
         Rational[2, 3]]]},
     {
      StyleBox[
       TemplateBox[{
        "\"Newton geometry of Bogdanov\[Dash]Takens degeneracies \"", 
         "\"in integrable dilatonic models: symbolic verification\""},
        "RowDefault"],
       StripOnInput->False,
       FontFamily->"Helvetica",
       FontSize->16,
       FontSlant->Italic,
       FontColor->RGBColor[0.375, 0.375, 0.375]]},
     {
      StyleBox[
       TemplateBox[{
        "\"The right-hand column gives the correspondence with the \"", 
         "\"manuscript.\""},
        "RowDefault"],
       StripOnInput->False,
       FontFamily->"Helvetica",
       FontSize->11,
       FontColor->RGBColor[0.575, 0.575, 0.575]]},
     {
      TemplateBox[{12},
       "Spacer1"]},
     {
      StyleBox["\<\"\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\
\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\
\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\
\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\
\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\
\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\
\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\
\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\
\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\
\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\
\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\
\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\
\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\
\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\
\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\"\>",
       StripOnInput->False,
       FontFamily->"Helvetica",
       FontSize->10,
       FontColor->GrayLevel[0.5]]},
     {
      TemplateBox[{14},
       "Spacer1"]},
     {
      TagBox[GridBox[{
         {"\<\"\"\>", "\<\"\"\>", 
          StyleBox["\<\"FRAMEWORK\"\>",
           StripOnInput->False,
           FontFamily->"Helvetica",
           FontSize->15,
           FontWeight->Bold,
           FontColor->RGBColor[0, 0, 
             Rational[2, 3]]], "\<\"\"\>"},
         {"\<\"\"\>", "\<\"\"\>", 
          StyleBox["\<\"Conventions, reporting, and the normalised kernel\"\>",
           StripOnInput->False,
           FontFamily->"Helvetica",
           FontSize->16,
           FontSlant->Italic,
           FontColor->RGBColor[0.375, 0.375, 0.375]], "\<\"\"\>"},
         {
          DynamicBox[ToBoxes[
            If[
             MemberQ[$CellContext`tocVisited$$, "sec0"], 
             Style[
             "\[FilledSmallCircle]", FontSize -> 11, FontColor -> 
              Darker[Blue]], 
             Style[
             "\[EmptySmallCircle]", FontSize -> 11, FontColor -> 
              Lighter[Gray, 0.4]]], StandardForm],
           ImageSizeCache->{5.279785537719726, {0., 5.704101760312915}},
           TrackedSymbols:>{$CellContext`tocVisited$$}], 
          StyleBox["\<\"\"\>",
           StripOnInput->False,
           FontFamily->"Helvetica",
           FontSize->19,
           FontWeight->Bold,
           FontColor->RGBColor[0, 0, 
             Rational[2, 3]]], 
          TagBox[
           ButtonBox[
            PaneBox[
             PaneSelectorBox[{False->
              StyleBox["\<\"Scope and conventions\"\>",
               StripOnInput->False,
               FontFamily->"Helvetica",
               FontSize->19,
               FontColor->RGBColor[0.325, 0.325, 0.325]], True->
              StyleBox["\<\"Scope and conventions\"\>",
               StripOnInput->False,
               FontFamily->"Helvetica",
               FontSize->19,
               FontWeight->Bold,
               FontColor->RGBColor[0, 0, 1]]}, Dynamic[
               CurrentValue["MouseOver"]],
              FrameMargins->0,
              ImageSize->Automatic],
             Alignment->Left,
             ImageSize->{620, Automatic}],
            Alignment->Left,
            Appearance->None,
            BaseStyle->"Hyperlink",
            
            ButtonFunction:>
             Module[{$CellContext`h$}, $CellContext`h$ = Replace[
                 
                 CurrentValue[$FrontEndSession, {
                  TaggingRules, "TOCHistory:BTDilatonNewton"}], Except[
                   Blank[List]] :> {}]; 
              CurrentValue[$FrontEndSession, {
                 TaggingRules, "TOCHistory:BTDilatonNewton"}] = 
               Append[$CellContext`h$, "sec0"]; $CellContext`tocVisited$$ = 
               Union[$CellContext`tocVisited$$, {"sec0"}]; 
              NotebookLocate["sec0"]],
            ContentPadding->False,
            Evaluator->Automatic,
            FrameMargins->0,
            Method->"Queued"],
           MouseAppearanceTag["LinkHand"]], 
          StyleBox["\<\"\"\>",
           StripOnInput->False,
           FontFamily->"Helvetica",
           FontSize->12,
           FontColor->RGBColor[0.575, 0.575, 0.575]]},
         {
          DynamicBox[ToBoxes[
            If[
             MemberQ[$CellContext`tocVisited$$, "sec1"], 
             Style[
             "\[FilledSmallCircle]", FontSize -> 11, FontColor -> 
              Darker[Blue]], 
             Style[
             "\[EmptySmallCircle]", FontSize -> 11, FontColor -> 
              Lighter[Gray, 0.4]]], StandardForm],
           ImageSizeCache->{5.279785537719726, {0., 5.704101760312915}},
           TrackedSymbols:>{$CellContext`tocVisited$$}], 
          StyleBox["\<\"1.\"\>",
           StripOnInput->False,
           FontFamily->"Helvetica",
           FontSize->19,
           FontWeight->Bold,
           FontColor->RGBColor[0, 0, 
             Rational[2, 3]]], 
          TagBox[
           ButtonBox[
            PaneBox[
             PaneSelectorBox[{False->
              StyleBox["\<\"Symbolic utilities\"\>",
               StripOnInput->False,
               FontFamily->"Helvetica",
               FontSize->19,
               FontColor->RGBColor[0.325, 0.325, 0.325]], True->
              StyleBox["\<\"Symbolic utilities\"\>",
               StripOnInput->False,
               FontFamily->"Helvetica",
               FontSize->19,
               FontWeight->Bold,
               FontColor->RGBColor[0, 0, 1]]}, Dynamic[
               CurrentValue["MouseOver"]],
              FrameMargins->0,
              ImageSize->Automatic],
             Alignment->Left,
             ImageSize->{620, Automatic}],
            Alignment->Left,
            Appearance->None,
            BaseStyle->"Hyperlink",
            
            ButtonFunction:>
             Module[{$CellContext`h$}, $CellContext`h$ = Replace[
                 
                 CurrentValue[$FrontEndSession, {
                  TaggingRules, "TOCHistory:BTDilatonNewton"}], Except[
                   Blank[List]] :> {}]; 
              CurrentValue[$FrontEndSession, {
                 TaggingRules, "TOCHistory:BTDilatonNewton"}] = 
               Append[$CellContext`h$, "sec1"]; $CellContext`tocVisited$$ = 
               Union[$CellContext`tocVisited$$, {"sec1"}]; 
              NotebookLocate["sec1"]],
            ContentPadding->False,
            Evaluator->Automatic,
            FrameMargins->0,
            Method->"Queued"],
           MouseAppearanceTag["LinkHand"]], 
          StyleBox["\<\"\"\>",
           StripOnInput->False,
           FontFamily->"Helvetica",
           FontSize->12,
           FontColor->RGBColor[0.575, 0.575, 0.575]]},
         {
          DynamicBox[ToBoxes[
            If[
             MemberQ[$CellContext`tocVisited$$, "sub11"], 
             Style[
             "\[FilledSmallCircle]", FontSize -> 8, FontColor -> 
              Darker[Blue]], 
             Style[
             "\[EmptySmallCircle]", FontSize -> 8, FontColor -> 
              Lighter[Gray, 0.55]]], StandardForm],
           ImageSizeCache->{3.839843559265137, {0., 4.148437401093543}},
           TrackedSymbols:>{$CellContext`tocVisited$$}], 
          StyleBox["\<\"1.1\"\>",
           StripOnInput->False,
           FontFamily->"Helvetica",
           FontSize->13,
           FontColor->RGBColor[0.425, 0.425, 0.425]], 
          TagBox[
           ButtonBox[
            PaneBox[
             PaneSelectorBox[{False->
              StyleBox["\<\"   Primitives\"\>",
               StripOnInput->False,
               FontFamily->"Helvetica",
               FontSize->13.5,
               FontColor->RGBColor[0.375, 0.375, 0.375]], True->
              StyleBox["\<\"   Primitives\"\>",
               StripOnInput->False,
               FontFamily->"Helvetica",
               FontSize->13.5,
               FontWeight->Bold,
               FontColor->RGBColor[0, 0, 1]]}, Dynamic[
               CurrentValue["MouseOver"]],
              FrameMargins->0,
              ImageSize->Automatic],
             Alignment->Left,
             ImageSize->{620, Automatic},
             ScrollPosition->{0., 0.}],
            Alignment->Left,
            Appearance->None,
            BaseStyle->"Hyperlink",
            
            ButtonFunction:>
             Module[{$CellContext`h$}, $CellContext`h$ = Replace[
                 
                 CurrentValue[$FrontEndSession, {
                  TaggingRules, "TOCHistory:BTDilatonNewton"}], Except[
                   Blank[List]] :> {}]; 
              CurrentValue[$FrontEndSession, {
                 TaggingRules, "TOCHistory:BTDilatonNewton"}] = 
               Append[$CellContext`h$, "sub11"]; $CellContext`tocVisited$$ = 
               Union[$CellContext`tocVisited$$, {"sub11"}]; 
              NotebookLocate["sub11"]],
            ContentPadding->False,
            Evaluator->Automatic,
            FrameMargins->0,
            Method->"Queued"],
           MouseAppearanceTag["LinkHand"]], 
          StyleBox["\<\"\"\>",
           StripOnInput->False,
           FontFamily->"Helvetica",
           FontSize->10.5,
           FontColor->RGBColor[0.625, 0.625, 0.625]]},
         {
          DynamicBox[ToBoxes[
            If[
             MemberQ[$CellContext`tocVisited$$, "sub12"], 
             Style[
             "\[FilledSmallCircle]", FontSize -> 8, FontColor -> 
              Darker[Blue]], 
             Style[
             "\[EmptySmallCircle]", FontSize -> 8, FontColor -> 
              Lighter[Gray, 0.55]]], StandardForm],
           ImageSizeCache->{3.839843559265137, {0., 4.148437401093543}},
           TrackedSymbols:>{$CellContext`tocVisited$$}], 
          StyleBox["\<\"1.2\"\>",
           StripOnInput->False,
           FontFamily->"Helvetica",
           FontSize->13,
           FontColor->RGBColor[0.425, 0.425, 0.425]], 
          TagBox[
           ButtonBox[
            PaneBox[
             PaneSelectorBox[{False->
              StyleBox["\<\"   Assertion machinery\"\>",
               StripOnInput->False,
               FontFamily->"Helvetica",
               FontSize->13.5,
               FontColor->RGBColor[0.375, 0.375, 0.375]], True->
              StyleBox["\<\"   Assertion machinery\"\>",
               StripOnInput->False,
               FontFamily->"Helvetica",
               FontSize->13.5,
               FontWeight->Bold,
               FontColor->RGBColor[0, 0, 1]]}, Dynamic[
               CurrentValue["MouseOver"]],
              FrameMargins->0,
              ImageSize->Automatic],
             Alignment->Left,
             ImageSize->{620, Automatic}],
            Alignment->Left,
            Appearance->None,
            BaseStyle->"Hyperlink",
            
            ButtonFunction:>
             Module[{$CellContext`h$}, $CellContext`h$ = Replace[
                 
                 CurrentValue[$FrontEndSession, {
                  TaggingRules, "TOCHistory:BTDilatonNewton"}], Except[
                   Blank[List]] :> {}]; 
              CurrentValue[$FrontEndSession, {
                 TaggingRules, "TOCHistory:BTDilatonNewton"}] = 
               Append[$CellContext`h$, "sub12"]; $CellContext`tocVisited$$ = 
               Union[$CellContext`tocVisited$$, {"sub12"}]; 
              NotebookLocate["sub12"]],
            ContentPadding->False,
            Evaluator->Automatic,
            FrameMargins->0,
            Method->"Queued"],
           MouseAppearanceTag["LinkHand"]], 
          StyleBox["\<\"\"\>",
           StripOnInput->False,
           FontFamily->"Helvetica",
           FontSize->10.5,
           FontColor->RGBColor[0.625, 0.625, 0.625]]},
         {
          DynamicBox[ToBoxes[
            If[
             MemberQ[$CellContext`tocVisited$$, "sub13"], 
             Style[
             "\[FilledSmallCircle]", FontSize -> 8, FontColor -> 
              Darker[Blue]], 
             Style[
             "\[EmptySmallCircle]", FontSize -> 8, FontColor -> 
              Lighter[Gray, 0.55]]], StandardForm],
           ImageSizeCache->{3.839843559265137, {0., 4.148437401093543}},
           TrackedSymbols:>{$CellContext`tocVisited$$}], 
          StyleBox["\<\"1.3\"\>",
           StripOnInput->False,
           FontFamily->"Helvetica",
           FontSize->13,
           FontColor->RGBColor[0.425, 0.425, 0.425]], 
          TagBox[
           ButtonBox[
            PaneBox[
             PaneSelectorBox[{False->
              
              StyleBox["\<\"   The kernel generator, and why it must be \
normalised\"\>",
               StripOnInput->False,
               FontFamily->"Helvetica",
               FontSize->13.5,
               FontColor->RGBColor[0.375, 0.375, 0.375]], True->
              
              StyleBox["\<\"   The kernel generator, and why it must be \
normalised\"\>",
               StripOnInput->False,
               FontFamily->"Helvetica",
               FontSize->13.5,
               FontWeight->Bold,
               FontColor->RGBColor[0, 0, 1]]}, Dynamic[
               CurrentValue["MouseOver"]],
              FrameMargins->0,
              ImageSize->Automatic],
             Alignment->Left,
             ImageSize->{620, Automatic}],
            Alignment->Left,
            Appearance->None,
            BaseStyle->"Hyperlink",
            
            ButtonFunction:>
             Module[{$CellContext`h$}, $CellContext`h$ = Replace[
                 
                 CurrentValue[$FrontEndSession, {
                  TaggingRules, "TOCHistory:BTDilatonNewton"}], Except[
                   Blank[List]] :> {}]; 
              CurrentValue[$FrontEndSession, {
                 TaggingRules, "TOCHistory:BTDilatonNewton"}] = 
               Append[$CellContext`h$, "sub13"]; $CellContext`tocVisited$$ = 
               Union[$CellContext`tocVisited$$, {"sub13"}]; 
              NotebookLocate["sub13"]],
            ContentPadding->False,
            Evaluator->Automatic,
            FrameMargins->0,
            Method->"Queued"],
           MouseAppearanceTag["LinkHand"]], 
          StyleBox["\<\"eq. (2)\"\>",
           StripOnInput->False,
           FontFamily->"Helvetica",
           FontSize->10.5,
           FontColor->RGBColor[0.625, 0.625, 0.625]]},
         {"\<\"\"\>", "\<\"\"\>", 
          StyleBox["\<\"STRUCTURAL RECONSTRUCTION\"\>",
           StripOnInput->False,
           FontFamily->"Helvetica",
           FontSize->15,
           FontWeight->Bold,
           FontColor->RGBColor[0, 0, 
             Rational[2, 3]]], "\<\"\"\>"},
         {"\<\"\"\>", "\<\"\"\>", 
          
          StyleBox["\<\"From the field equation to the intrinsic coefficients\
\"\>",
           StripOnInput->False,
           FontFamily->"Helvetica",
           FontSize->16,
           FontSlant->Italic,
           FontColor->RGBColor[0.375, 0.375, 0.375]], "\<\"\"\>"},
         {
          DynamicBox[ToBoxes[
            If[
             MemberQ[$CellContext`tocVisited$$, "sec2"], 
             Style[
             "\[FilledSmallCircle]", FontSize -> 11, FontColor -> 
              Darker[Blue]], 
             Style[
             "\[EmptySmallCircle]", FontSize -> 11, FontColor -> 
              Lighter[Gray, 0.4]]], StandardForm],
           ImageSizeCache->{5.279785537719726, {0., 5.704101760312915}},
           TrackedSymbols:>{$CellContext`tocVisited$$}], 
          StyleBox["\<\"2.\"\>",
           StripOnInput->False,
           FontFamily->"Helvetica",
           FontSize->19,
           FontWeight->Bold,
           FontColor->RGBColor[0, 0, 
             Rational[2, 3]]], 
          TagBox[
           ButtonBox[
            PaneBox[
             PaneSelectorBox[{False->
              StyleBox["\<\"The model and its invariants\"\>",
               StripOnInput->False,
               FontFamily->"Helvetica",
               FontSize->19,
               FontColor->RGBColor[0.325, 0.325, 0.325]], True->
              StyleBox["\<\"The model and its invariants\"\>",
               StripOnInput->False,
               FontFamily->"Helvetica",
               FontSize->19,
               FontWeight->Bold,
               FontColor->RGBColor[0, 0, 1]]}, Dynamic[
               CurrentValue["MouseOver"]],
              FrameMargins->0,
              ImageSize->Automatic],
             Alignment->Left,
             ImageSize->{620, Automatic}],
            Alignment->Left,
            Appearance->None,
            BaseStyle->"Hyperlink",
            
            ButtonFunction:>
             Module[{$CellContext`h$}, $CellContext`h$ = Replace[
                 
                 CurrentValue[$FrontEndSession, {
                  TaggingRules, "TOCHistory:BTDilatonNewton"}], Except[
                   Blank[List]] :> {}]; 
              CurrentValue[$FrontEndSession, {
                 TaggingRules, "TOCHistory:BTDilatonNewton"}] = 
               Append[$CellContext`h$, "sec2"]; $CellContext`tocVisited$$ = 
               Union[$CellContext`tocVisited$$, {"sec2"}]; 
              NotebookLocate["sec2"]],
            ContentPadding->False,
            Evaluator->Automatic,
            FrameMargins->0,
            Method->"Queued"],
           MouseAppearanceTag["LinkHand"]], 
          StyleBox["\<\"Lem. 2.1, Rmk. 2.2\"\>",
           StripOnInput->False,
           FontFamily->"Helvetica",
           FontSize->12,
           FontColor->RGBColor[0.575, 0.575, 0.575]]},
         {
          DynamicBox[ToBoxes[
            If[
             MemberQ[$CellContext`tocVisited$$, "sec3"], 
             Style[
             "\[FilledSmallCircle]", FontSize -> 11, FontColor -> 
              Darker[Blue]], 
             Style[
             "\[EmptySmallCircle]", FontSize -> 11, FontColor -> 
              Lighter[Gray, 0.4]]], StandardForm],
           ImageSizeCache->{5.279785537719726, {0., 5.704101760312915}},
           TrackedSymbols:>{$CellContext`tocVisited$$}], 
          StyleBox["\<\"3.\"\>",
           StripOnInput->False,
           FontFamily->"Helvetica",
           FontSize->19,
           FontWeight->Bold,
           FontColor->RGBColor[0, 0, 
             Rational[2, 3]]], 
          TagBox[
           ButtonBox[
            PaneBox[
             PaneSelectorBox[{False->
              StyleBox["\<\"Derivation from the dilaton-gravity model\"\>",
               StripOnInput->False,
               FontFamily->"Helvetica",
               FontSize->19,
               FontColor->RGBColor[0.325, 0.325, 0.325]], True->
              StyleBox["\<\"Derivation from the dilaton-gravity model\"\>",
               StripOnInput->False,
               FontFamily->"Helvetica",
               FontSize->19,
               FontWeight->Bold,
               FontColor->RGBColor[0, 0, 1]]}, Dynamic[
               CurrentValue["MouseOver"]],
              FrameMargins->0,
              ImageSize->Automatic],
             Alignment->Left,
             ImageSize->{620, Automatic},
             ScrollPosition->{0., 0.}],
            Alignment->Left,
            Appearance->None,
            BaseStyle->"Hyperlink",
            
            ButtonFunction:>
             Module[{$CellContext`h$}, $CellContext`h$ = Replace[
                 CurrentValue[$FrontEndSession, {
                  TaggingRules, "TOCHistory:BTDilatonNewton"}], Except[
                   Blank[List]] :> {}]; 
              CurrentValue[$FrontEndSession, {
                 TaggingRules, "TOCHistory:BTDilatonNewton"}] = 
               Append[$CellContext`h$, "sec3"]; $CellContext`tocVisited$$ = 
               Union[$CellContext`tocVisited$$, {"sec3"}]; 
              NotebookLocate["sec3"]],
            ContentPadding->False,
            Evaluator->Automatic,
            FrameMargins->0,
            Method->"Queued"],
           MouseAppearanceTag["LinkHand"]], 
          StyleBox["\<\"\[Section]2.1, eqs. (9)\[Dash](12)\"\>",
           StripOnInput->False,
           FontFamily->"Helvetica",
           FontSize->12,
           FontColor->RGBColor[0.575, 0.575, 0.575]]},
         {
          DynamicBox[ToBoxes[
            If[
             MemberQ[$CellContext`tocVisited$$, "sec4"], 
             Style[
             "\[FilledSmallCircle]", FontSize -> 11, FontColor -> 
              Darker[Blue]], 
             Style[
             "\[EmptySmallCircle]", FontSize -> 11, FontColor -> 
              Lighter[Gray, 0.4]]], StandardForm],
           ImageSizeCache->{5.279785537719726, {0., 5.704101760312915}},
           TrackedSymbols:>{$CellContext`tocVisited$$}], 
          StyleBox["\<\"4.\"\>",
           StripOnInput->False,
           FontFamily->"Helvetica",
           FontSize->19,
           FontWeight->Bold,
           FontColor->RGBColor[0, 0, 
             Rational[2, 3]]], 
          TagBox[
           ButtonBox[
            PaneBox[
             PaneSelectorBox[{False->
              
              StyleBox["\<\"The nilpotent equilibria and the intrinsic \
coefficients\"\>",
               StripOnInput->False,
               FontFamily->"Helvetica",
               FontSize->19,
               FontColor->RGBColor[0.325, 0.325, 0.325]], True->
              
              StyleBox["\<\"The nilpotent equilibria and the intrinsic \
coefficients\"\>",
               StripOnInput->False,
               FontFamily->"Helvetica",
               FontSize->19,
               FontWeight->Bold,
               FontColor->RGBColor[0, 0, 1]]}, Dynamic[
               CurrentValue["MouseOver"]],
              FrameMargins->0,
              ImageSize->Automatic],
             Alignment->Left,
             ImageSize->{620, Automatic}],
            Alignment->Left,
            Appearance->None,
            BaseStyle->"Hyperlink",
            
            ButtonFunction:>
             Module[{$CellContext`h$}, $CellContext`h$ = Replace[
                 
                 CurrentValue[$FrontEndSession, {
                  TaggingRules, "TOCHistory:BTDilatonNewton"}], Except[
                   Blank[List]] :> {}]; 
              CurrentValue[$FrontEndSession, {
                 TaggingRules, "TOCHistory:BTDilatonNewton"}] = 
               Append[$CellContext`h$, "sec4"]; $CellContext`tocVisited$$ = 
               Union[$CellContext`tocVisited$$, {"sec4"}]; 
              NotebookLocate["sec4"]],
            ContentPadding->False,
            Evaluator->Automatic,
            FrameMargins->0,
            Method->"Queued"],
           MouseAppearanceTag["LinkHand"]], 
          StyleBox["\<\"\[Section]2.3\"\>",
           StripOnInput->False,
           FontFamily->"Helvetica",
           FontSize->12,
           FontColor->RGBColor[0.575, 0.575, 0.575]]},
         {
          DynamicBox[ToBoxes[
            If[
             MemberQ[$CellContext`tocVisited$$, "sub41"], 
             Style[
             "\[FilledSmallCircle]", FontSize -> 8, FontColor -> 
              Darker[Blue]], 
             Style[
             "\[EmptySmallCircle]", FontSize -> 8, FontColor -> 
              Lighter[Gray, 0.55]]], StandardForm],
           ImageSizeCache->{3.839843559265137, {0., 4.148437401093543}},
           TrackedSymbols:>{$CellContext`tocVisited$$}], 
          StyleBox["\<\"4.1\"\>",
           StripOnInput->False,
           FontFamily->"Helvetica",
           FontSize->13,
           FontColor->RGBColor[0.425, 0.425, 0.425]], 
          TagBox[
           ButtonBox[
            PaneBox[
             PaneSelectorBox[{False->
              StyleBox["\<\"   Completeness of the nilpotent locus\"\>",
               StripOnInput->False,
               FontFamily->"Helvetica",
               FontSize->13.5,
               FontColor->RGBColor[0.375, 0.375, 0.375]], True->
              StyleBox["\<\"   Completeness of the nilpotent locus\"\>",
               StripOnInput->False,
               FontFamily->"Helvetica",
               FontSize->13.5,
               FontWeight->Bold,
               FontColor->RGBColor[0, 0, 1]]}, Dynamic[
               CurrentValue["MouseOver"]],
              FrameMargins->0,
              ImageSize->Automatic],
             Alignment->Left,
             ImageSize->{620, Automatic}],
            Alignment->Left,
            Appearance->None,
            BaseStyle->"Hyperlink",
            
            ButtonFunction:>
             Module[{$CellContext`h$}, $CellContext`h$ = Replace[
                 
                 CurrentValue[$FrontEndSession, {
                  TaggingRules, "TOCHistory:BTDilatonNewton"}], Except[
                   Blank[List]] :> {}]; 
              CurrentValue[$FrontEndSession, {
                 TaggingRules, "TOCHistory:BTDilatonNewton"}] = 
               Append[$CellContext`h$, "sub41"]; $CellContext`tocVisited$$ = 
               Union[$CellContext`tocVisited$$, {"sub41"}]; 
              NotebookLocate["sub41"]],
            ContentPadding->False,
            Evaluator->Automatic,
            FrameMargins->0,
            Method->"Queued"],
           MouseAppearanceTag["LinkHand"]], 
          StyleBox["\<\"\[Section]2.3\"\>",
           StripOnInput->False,
           FontFamily->"Helvetica",
           FontSize->10.5,
           FontColor->RGBColor[0.625, 0.625, 0.625]]},
         {
          DynamicBox[ToBoxes[
            If[
             MemberQ[$CellContext`tocVisited$$, "sub42"], 
             Style[
             "\[FilledSmallCircle]", FontSize -> 8, FontColor -> 
              Darker[Blue]], 
             Style[
             "\[EmptySmallCircle]", FontSize -> 8, FontColor -> 
              Lighter[Gray, 0.55]]], StandardForm],
           ImageSizeCache->{3.839843559265137, {0., 4.148437401093543}},
           TrackedSymbols:>{$CellContext`tocVisited$$}], 
          StyleBox["\<\"4.2\"\>",
           StripOnInput->False,
           FontFamily->"Helvetica",
           FontSize->13,
           FontColor->RGBColor[0.425, 0.425, 0.425]], 
          TagBox[
           ButtonBox[
            PaneBox[
             PaneSelectorBox[{False->
              StyleBox["\<\"   The two points\"\>",
               StripOnInput->False,
               FontFamily->"Helvetica",
               FontSize->13.5,
               FontColor->RGBColor[0.375, 0.375, 0.375]], True->
              StyleBox["\<\"   The two points\"\>",
               StripOnInput->False,
               FontFamily->"Helvetica",
               FontSize->13.5,
               FontWeight->Bold,
               FontColor->RGBColor[0, 0, 1]]}, Dynamic[
               CurrentValue["MouseOver"]],
              FrameMargins->0,
              ImageSize->Automatic],
             Alignment->Left,
             ImageSize->{620, Automatic},
             ScrollPosition->{0., 0.}],
            Alignment->Left,
            Appearance->None,
            BaseStyle->"Hyperlink",
            
            ButtonFunction:>
             Module[{$CellContext`h$}, $CellContext`h$ = Replace[
                 
                 CurrentValue[$FrontEndSession, {
                  TaggingRules, "TOCHistory:BTDilatonNewton"}], Except[
                   Blank[List]] :> {}]; 
              CurrentValue[$FrontEndSession, {
                 TaggingRules, "TOCHistory:BTDilatonNewton"}] = 
               Append[$CellContext`h$, "sub42"]; $CellContext`tocVisited$$ = 
               Union[$CellContext`tocVisited$$, {"sub42"}]; 
              NotebookLocate["sub42"]],
            ContentPadding->False,
            Evaluator->Automatic,
            FrameMargins->0,
            Method->"Queued"],
           MouseAppearanceTag["LinkHand"]], 
          StyleBox["\<\"Table 1\"\>",
           StripOnInput->False,
           FontFamily->"Helvetica",
           FontSize->10.5,
           FontColor->RGBColor[0.625, 0.625, 0.625]]},
         {"\<\"\"\>", "\<\"\"\>", 
          StyleBox["\<\"THE TWO MECHANISMS\"\>",
           StripOnInput->False,
           FontFamily->"Helvetica",
           FontSize->15,
           FontWeight->Bold,
           FontColor->RGBColor[0, 0, 
             Rational[2, 3]]], "\<\"\"\>"},
         {"\<\"\"\>", "\<\"\"\>", 
          
          StyleBox["\<\"Integrability off the divisor, invariance on it, and \
ab = 0\"\>",
           StripOnInput->False,
           FontFamily->"Helvetica",
           FontSize->16,
           FontSlant->Italic,
           FontColor->RGBColor[0.375, 0.375, 0.375]], "\<\"\"\>"},
         {
          DynamicBox[ToBoxes[
            If[
             MemberQ[$CellContext`tocVisited$$, "sec5"], 
             Style[
             "\[FilledSmallCircle]", FontSize -> 11, FontColor -> 
              Darker[Blue]], 
             Style[
             "\[EmptySmallCircle]", FontSize -> 11, FontColor -> 
              Lighter[Gray, 0.4]]], StandardForm],
           ImageSizeCache->{5.279785537719726, {0., 5.704101760312915}},
           TrackedSymbols:>{$CellContext`tocVisited$$}], 
          StyleBox["\<\"5.\"\>",
           StripOnInput->False,
           FontFamily->"Helvetica",
           FontSize->19,
           FontWeight->Bold,
           FontColor->RGBColor[0, 0, 
             Rational[2, 3]]], 
          TagBox[
           ButtonBox[
            PaneBox[
             PaneSelectorBox[{False->
              StyleBox["\<\"Darboux integrability\"\>",
               StripOnInput->False,
               FontFamily->"Helvetica",
               FontSize->19,
               FontColor->RGBColor[0.325, 0.325, 0.325]], True->
              StyleBox["\<\"Darboux integrability\"\>",
               StripOnInput->False,
               FontFamily->"Helvetica",
               FontSize->19,
               FontWeight->Bold,
               FontColor->RGBColor[0, 0, 1]]}, Dynamic[
               CurrentValue["MouseOver"]],
              FrameMargins->0,
              ImageSize->Automatic],
             Alignment->Left,
             ImageSize->{620, Automatic}],
            Alignment->Left,
            Appearance->None,
            BaseStyle->"Hyperlink",
            
            ButtonFunction:>
             Module[{$CellContext`h$}, $CellContext`h$ = Replace[
                 
                 CurrentValue[$FrontEndSession, {
                  TaggingRules, "TOCHistory:BTDilatonNewton"}], Except[
                   Blank[List]] :> {}]; 
              CurrentValue[$FrontEndSession, {
                 TaggingRules, "TOCHistory:BTDilatonNewton"}] = 
               Append[$CellContext`h$, "sec5"]; $CellContext`tocVisited$$ = 
               Union[$CellContext`tocVisited$$, {"sec5"}]; 
              NotebookLocate["sec5"]],
            ContentPadding->False,
            Evaluator->Automatic,
            FrameMargins->0,
            Method->"Queued"],
           MouseAppearanceTag["LinkHand"]], 
          StyleBox["\<\"Prop. 3.1, eq. (20)\"\>",
           StripOnInput->False,
           FontFamily->"Helvetica",
           FontSize->12,
           FontColor->RGBColor[0.575, 0.575, 0.575]]},
         {
          DynamicBox[ToBoxes[
            If[
             MemberQ[$CellContext`tocVisited$$, "sec6"], 
             Style[
             "\[FilledSmallCircle]", FontSize -> 11, FontColor -> 
              Darker[Blue]], 
             Style[
             "\[EmptySmallCircle]", FontSize -> 11, FontColor -> 
              Lighter[Gray, 0.4]]], StandardForm],
           ImageSizeCache->{5.279785537719726, {0., 5.704101760312915}},
           TrackedSymbols:>{$CellContext`tocVisited$$}], 
          StyleBox["\<\"6.\"\>",
           StripOnInput->False,
           FontFamily->"Helvetica",
           FontSize->19,
           FontWeight->Bold,
           FontColor->RGBColor[0, 0, 
             Rational[2, 3]]], 
          TagBox[
           ButtonBox[
            PaneBox[
             PaneSelectorBox[{False->
              StyleBox["\<\"The two mechanisms and the dichotomy\"\>",
               StripOnInput->False,
               FontFamily->"Helvetica",
               FontSize->19,
               FontColor->RGBColor[0.325, 0.325, 0.325]], True->
              StyleBox["\<\"The two mechanisms and the dichotomy\"\>",
               StripOnInput->False,
               FontFamily->"Helvetica",
               FontSize->19,
               FontWeight->Bold,
               FontColor->RGBColor[0, 0, 1]]}, Dynamic[
               CurrentValue["MouseOver"]],
              FrameMargins->0,
              ImageSize->Automatic],
             Alignment->Left,
             ImageSize->{620, Automatic},
             ScrollPosition->{0., 0.}],
            Alignment->Left,
            Appearance->None,
            BaseStyle->"Hyperlink",
            
            ButtonFunction:>
             Module[{$CellContext`h$}, $CellContext`h$ = Replace[
                 
                 CurrentValue[$FrontEndSession, {
                  TaggingRules, "TOCHistory:BTDilatonNewton"}], Except[
                   Blank[List]] :> {}]; 
              CurrentValue[$FrontEndSession, {
                 TaggingRules, "TOCHistory:BTDilatonNewton"}] = 
               Append[$CellContext`h$, "sec6"]; $CellContext`tocVisited$$ = 
               Union[$CellContext`tocVisited$$, {"sec6"}]; 
              NotebookLocate["sec6"]],
            ContentPadding->False,
            Evaluator->Automatic,
            FrameMargins->0,
            Method->"Queued"],
           MouseAppearanceTag["LinkHand"]], 
          StyleBox["\<\"\[Section]\[Section]4\[Dash]6\"\>",
           StripOnInput->False,
           FontFamily->"Helvetica",
           FontSize->12,
           FontColor->RGBColor[0.575, 0.575, 0.575]]},
         {
          DynamicBox[ToBoxes[
            If[
             MemberQ[$CellContext`tocVisited$$, "sub61"], 
             Style[
             "\[FilledSmallCircle]", FontSize -> 8, FontColor -> 
              Darker[Blue]], 
             Style[
             "\[EmptySmallCircle]", FontSize -> 8, FontColor -> 
              Lighter[Gray, 0.55]]], StandardForm],
           ImageSizeCache->{3.839843559265137, {0., 4.148437401093543}},
           TrackedSymbols:>{$CellContext`tocVisited$$}], 
          StyleBox["\<\"6.1\"\>",
           StripOnInput->False,
           FontFamily->"Helvetica",
           FontSize->13,
           FontColor->RGBColor[0.425, 0.425, 0.425]], 
          TagBox[
           ButtonBox[
            PaneBox[
             PaneSelectorBox[{False->
              StyleBox["\<\"   Integrability forces b = 0 off the divisor\"\>",
               StripOnInput->False,
               FontFamily->"Helvetica",
               FontSize->13.5,
               FontColor->RGBColor[0.375, 0.375, 0.375]], True->
              StyleBox["\<\"   Integrability forces b = 0 off the divisor\"\>",
               StripOnInput->False,
               FontFamily->"Helvetica",
               FontSize->13.5,
               FontWeight->Bold,
               FontColor->RGBColor[0, 0, 1]]}, Dynamic[
               CurrentValue["MouseOver"]],
              FrameMargins->0,
              ImageSize->Automatic],
             Alignment->Left,
             ImageSize->{620, Automatic}],
            Alignment->Left,
            Appearance->None,
            BaseStyle->"Hyperlink",
            
            ButtonFunction:>
             Module[{$CellContext`h$}, $CellContext`h$ = Replace[
                 
                 CurrentValue[$FrontEndSession, {
                  TaggingRules, "TOCHistory:BTDilatonNewton"}], Except[
                   Blank[List]] :> {}]; 
              CurrentValue[$FrontEndSession, {
                 TaggingRules, "TOCHistory:BTDilatonNewton"}] = 
               Append[$CellContext`h$, "sub61"]; $CellContext`tocVisited$$ = 
               Union[$CellContext`tocVisited$$, {"sub61"}]; 
              NotebookLocate["sub61"]],
            ContentPadding->False,
            Evaluator->Automatic,
            FrameMargins->0,
            Method->"Queued"],
           MouseAppearanceTag["LinkHand"]], 
          StyleBox["\<\"Thm. 4.1, Cor. 4.2\"\>",
           StripOnInput->False,
           FontFamily->"Helvetica",
           FontSize->10.5,
           FontColor->RGBColor[0.625, 0.625, 0.625]]},
         {
          DynamicBox[ToBoxes[
            If[
             MemberQ[$CellContext`tocVisited$$, "sub62"], 
             Style[
             "\[FilledSmallCircle]", FontSize -> 8, FontColor -> 
              Darker[Blue]], 
             Style[
             "\[EmptySmallCircle]", FontSize -> 8, FontColor -> 
              Lighter[Gray, 0.55]]], StandardForm],
           ImageSizeCache->{4.8007810592651365`, {0., 4.148437401093543}},
           TrackedSymbols:>{$CellContext`tocVisited$$}], 
          StyleBox["\<\"6.2\"\>",
           StripOnInput->False,
           FontFamily->"Helvetica",
           FontSize->13,
           FontColor->RGBColor[0.425, 0.425, 0.425]], 
          TagBox[
           ButtonBox[
            PaneBox[
             PaneSelectorBox[{False->
              
              StyleBox["\<\"   Local reduction at \
\\!\\(\\*SubscriptBox[\\(p\\), \\(Q\\)]\\): G vanishes identically\"\>",
               StripOnInput->False,
               FontFamily->"Helvetica",
               FontSize->13.5,
               FontColor->RGBColor[0.375, 0.375, 0.375]], True->
              
              StyleBox["\<\"   Local reduction at \
\\!\\(\\*SubscriptBox[\\(p\\), \\(Q\\)]\\): G vanishes identically\"\>",
               StripOnInput->False,
               FontFamily->"Helvetica",
               FontSize->13.5,
               FontWeight->Bold,
               FontColor->RGBColor[0, 0, 1]]}, Dynamic[
               CurrentValue["MouseOver"]],
              FrameMargins->0,
              ImageSize->Automatic],
             Alignment->Left,
             ImageSize->{620, Automatic}],
            Alignment->Left,
            Appearance->None,
            BaseStyle->"Hyperlink",
            
            ButtonFunction:>
             Module[{$CellContext`h$}, $CellContext`h$ = Replace[
                 
                 CurrentValue[$FrontEndSession, {
                  TaggingRules, "TOCHistory:BTDilatonNewton"}], Except[
                   Blank[List]] :> {}]; 
              CurrentValue[$FrontEndSession, {
                 TaggingRules, "TOCHistory:BTDilatonNewton"}] = 
               Append[$CellContext`h$, "sub62"]; $CellContext`tocVisited$$ = 
               Union[$CellContext`tocVisited$$, {"sub62"}]; 
              NotebookLocate["sub62"]],
            ContentPadding->False,
            Evaluator->Automatic,
            FrameMargins->0,
            Method->"Queued"],
           MouseAppearanceTag["LinkHand"]], 
          StyleBox["\<\"Rmk. 4.4\"\>",
           StripOnInput->False,
           FontFamily->"Helvetica",
           FontSize->10.5,
           FontColor->RGBColor[0.625, 0.625, 0.625]]},
         {
          DynamicBox[ToBoxes[
            If[
             MemberQ[$CellContext`tocVisited$$, "sub63"], 
             Style[
             "\[FilledSmallCircle]", FontSize -> 8, FontColor -> 
              Darker[Blue]], 
             Style[
             "\[EmptySmallCircle]", FontSize -> 8, FontColor -> 
              Lighter[Gray, 0.55]]], StandardForm],
           ImageSizeCache->{3.839843559265137, {0., 4.148437401093543}},
           TrackedSymbols:>{$CellContext`tocVisited$$}], 
          StyleBox["\<\"6.3\"\>",
           StripOnInput->False,
           FontFamily->"Helvetica",
           FontSize->13,
           FontColor->RGBColor[0.425, 0.425, 0.425]], 
          TagBox[
           ButtonBox[
            PaneBox[
             PaneSelectorBox[{False->
              
              StyleBox["\<\"   The invariant divisor forces a = 0 at the \
corner\"\>",
               StripOnInput->False,
               FontFamily->"Helvetica",
               FontSize->13.5,
               FontColor->RGBColor[0.375, 0.375, 0.375]], True->
              
              StyleBox["\<\"   The invariant divisor forces a = 0 at the \
corner\"\>",
               StripOnInput->False,
               FontFamily->"Helvetica",
               FontSize->13.5,
               FontWeight->Bold,
               FontColor->RGBColor[0, 0, 1]]}, Dynamic[
               CurrentValue["MouseOver"]],
              FrameMargins->0,
              ImageSize->Automatic],
             Alignment->Left,
             ImageSize->{620, Automatic},
             ScrollPosition->{0., 0.}],
            Alignment->Left,
            Appearance->None,
            BaseStyle->"Hyperlink",
            
            ButtonFunction:>
             Module[{$CellContext`h$}, $CellContext`h$ = Replace[
                 
                 CurrentValue[$FrontEndSession, {
                  TaggingRules, "TOCHistory:BTDilatonNewton"}], Except[
                   Blank[List]] :> {}]; 
              CurrentValue[$FrontEndSession, {
                 TaggingRules, "TOCHistory:BTDilatonNewton"}] = 
               Append[$CellContext`h$, "sub63"]; $CellContext`tocVisited$$ = 
               Union[$CellContext`tocVisited$$, {"sub63"}]; 
              NotebookLocate["sub63"]],
            ContentPadding->False,
            Evaluator->Automatic,
            FrameMargins->0,
            Method->"Queued"],
           MouseAppearanceTag["LinkHand"]], 
          StyleBox["\<\"Thm. 5.1, Cor. 5.2, Rmk. 5.3\"\>",
           StripOnInput->False,
           FontFamily->"Helvetica",
           FontSize->10.5,
           FontColor->RGBColor[0.625, 0.625, 0.625]]},
         {
          DynamicBox[ToBoxes[
            If[
             MemberQ[$CellContext`tocVisited$$, "sub64"], 
             Style[
             "\[FilledSmallCircle]", FontSize -> 8, FontColor -> 
              Darker[Blue]], 
             Style[
             "\[EmptySmallCircle]", FontSize -> 8, FontColor -> 
              Lighter[Gray, 0.55]]], StandardForm],
           ImageSizeCache->{3.839843559265137, {0., 4.148437401093543}},
           TrackedSymbols:>{$CellContext`tocVisited$$}], 
          StyleBox["\<\"6.4\"\>",
           StripOnInput->False,
           FontFamily->"Helvetica",
           FontSize->13,
           FontColor->RGBColor[0.425, 0.425, 0.425]], 
          TagBox[
           ButtonBox[
            PaneBox[
             PaneSelectorBox[{False->
              
              StyleBox["\<\"   The dichotomy at the two points of the model\"\
\>",
               StripOnInput->False,
               FontFamily->"Helvetica",
               FontSize->13.5,
               FontColor->RGBColor[0.375, 0.375, 0.375]], True->
              
              StyleBox["\<\"   The dichotomy at the two points of the model\"\
\>",
               StripOnInput->False,
               FontFamily->"Helvetica",
               FontSize->13.5,
               FontWeight->Bold,
               FontColor->RGBColor[0, 0, 1]]}, Dynamic[
               CurrentValue["MouseOver"]],
              FrameMargins->0,
              ImageSize->Automatic],
             Alignment->Left,
             ImageSize->{620, Automatic}],
            Alignment->Left,
            Appearance->None,
            BaseStyle->"Hyperlink",
            
            ButtonFunction:>
             Module[{$CellContext`h$}, $CellContext`h$ = Replace[
                 
                 CurrentValue[$FrontEndSession, {
                  TaggingRules, "TOCHistory:BTDilatonNewton"}], Except[
                   Blank[List]] :> {}]; 
              CurrentValue[$FrontEndSession, {
                 TaggingRules, "TOCHistory:BTDilatonNewton"}] = 
               Append[$CellContext`h$, "sub64"]; $CellContext`tocVisited$$ = 
               Union[$CellContext`tocVisited$$, {"sub64"}]; 
              NotebookLocate["sub64"]],
            ContentPadding->False,
            Evaluator->Automatic,
            FrameMargins->0,
            Method->"Queued"],
           MouseAppearanceTag["LinkHand"]], 
          StyleBox["\<\"Thm. 6.1, Cor. 6.2\"\>",
           StripOnInput->False,
           FontFamily->"Helvetica",
           FontSize->10.5,
           FontColor->RGBColor[0.625, 0.625, 0.625]]},
         {"\<\"\"\>", "\<\"\"\>", 
          StyleBox["\<\"CONSEQUENCES\"\>",
           StripOnInput->False,
           FontFamily->"Helvetica",
           FontSize->15,
           FontWeight->Bold,
           FontColor->RGBColor[0, 0, 
             Rational[2, 3]]], "\<\"\"\>"},
         {"\<\"\"\>", "\<\"\"\>", 
          StyleBox["\<\"Boundary multiplicity, and the type of the vacuum\"\>",
           StripOnInput->False,
           FontFamily->"Helvetica",
           FontSize->16,
           FontSlant->Italic,
           FontColor->RGBColor[0.375, 0.375, 0.375]], "\<\"\"\>"},
         {
          DynamicBox[ToBoxes[
            If[
             MemberQ[$CellContext`tocVisited$$, "sec7"], 
             Style[
             "\[FilledSmallCircle]", FontSize -> 11, FontColor -> 
              Darker[Blue]], 
             Style[
             "\[EmptySmallCircle]", FontSize -> 11, FontColor -> 
              Lighter[Gray, 0.4]]], StandardForm],
           ImageSizeCache->{5.279785537719726, {0., 5.704101760312915}},
           TrackedSymbols:>{$CellContext`tocVisited$$}], 
          StyleBox["\<\"7.\"\>",
           StripOnInput->False,
           FontFamily->"Helvetica",
           FontSize->19,
           FontWeight->Bold,
           FontColor->RGBColor[0, 0, 
             Rational[2, 3]]], 
          TagBox[
           ButtonBox[
            PaneBox[
             PaneSelectorBox[{False->
              StyleBox["\<\"Newton geometry and boundary multiplicity\"\>",
               StripOnInput->False,
               FontFamily->"Helvetica",
               FontSize->19,
               FontColor->RGBColor[0.325, 0.325, 0.325]], True->
              StyleBox["\<\"Newton geometry and boundary multiplicity\"\>",
               StripOnInput->False,
               FontFamily->"Helvetica",
               FontSize->19,
               FontWeight->Bold,
               FontColor->RGBColor[0, 0, 1]]}, Dynamic[
               CurrentValue["MouseOver"]],
              FrameMargins->0,
              ImageSize->Automatic],
             Alignment->Left,
             ImageSize->{620, Automatic}],
            Alignment->Left,
            Appearance->None,
            BaseStyle->"Hyperlink",
            
            ButtonFunction:>
             Module[{$CellContext`h$}, $CellContext`h$ = Replace[
                 
                 CurrentValue[$FrontEndSession, {
                  TaggingRules, "TOCHistory:BTDilatonNewton"}], Except[
                   Blank[List]] :> {}]; 
              CurrentValue[$FrontEndSession, {
                 TaggingRules, "TOCHistory:BTDilatonNewton"}] = 
               Append[$CellContext`h$, "sec7"]; $CellContext`tocVisited$$ = 
               Union[$CellContext`tocVisited$$, {"sec7"}]; 
              NotebookLocate["sec7"]],
            ContentPadding->False,
            Evaluator->Automatic,
            FrameMargins->0,
            Method->"Queued"],
           MouseAppearanceTag["LinkHand"]], 
          StyleBox["\<\"\[Section]7\"\>",
           StripOnInput->False,
           FontFamily->"Helvetica",
           FontSize->12,
           FontColor->RGBColor[0.575, 0.575, 0.575]]},
         {
          DynamicBox[ToBoxes[
            If[
             MemberQ[$CellContext`tocVisited$$, "sub71"], 
             Style[
             "\[FilledSmallCircle]", FontSize -> 8, FontColor -> 
              Darker[Blue]], 
             Style[
             "\[EmptySmallCircle]", FontSize -> 8, FontColor -> 
              Lighter[Gray, 0.55]]], StandardForm],
           ImageSizeCache->{3.839843559265137, {0., 4.148437401093543}},
           TrackedSymbols:>{$CellContext`tocVisited$$}], 
          StyleBox["\<\"7.1\"\>",
           StripOnInput->False,
           FontFamily->"Helvetica",
           FontSize->13,
           FontColor->RGBColor[0.425, 0.425, 0.425]], 
          TagBox[
           ButtonBox[
            PaneBox[
             PaneSelectorBox[{False->
              StyleBox["\<\"   Intercepts and the monomial multiplicity\"\>",
               StripOnInput->False,
               FontFamily->"Helvetica",
               FontSize->13.5,
               FontColor->RGBColor[0.375, 0.375, 0.375]], True->
              StyleBox["\<\"   Intercepts and the monomial multiplicity\"\>",
               StripOnInput->False,
               FontFamily->"Helvetica",
               FontSize->13.5,
               FontWeight->Bold,
               FontColor->RGBColor[0, 0, 1]]}, Dynamic[
               CurrentValue["MouseOver"]],
              FrameMargins->0,
              ImageSize->Automatic],
             Alignment->Left,
             ImageSize->{620, Automatic}],
            Alignment->Left,
            Appearance->None,
            BaseStyle->"Hyperlink",
            
            ButtonFunction:>
             Module[{$CellContext`h$}, $CellContext`h$ = Replace[
                 
                 CurrentValue[$FrontEndSession, {
                  TaggingRules, "TOCHistory:BTDilatonNewton"}], Except[
                   Blank[List]] :> {}]; 
              CurrentValue[$FrontEndSession, {
                 TaggingRules, "TOCHistory:BTDilatonNewton"}] = 
               Append[$CellContext`h$, "sub71"]; $CellContext`tocVisited$$ = 
               Union[$CellContext`tocVisited$$, {"sub71"}]; 
              NotebookLocate["sub71"]],
            ContentPadding->False,
            Evaluator->Automatic,
            FrameMargins->0,
            Method->"Queued"],
           MouseAppearanceTag["LinkHand"]], 
          StyleBox["\<\"Prop. 7.1, eq. (25)\"\>",
           StripOnInput->False,
           FontFamily->"Helvetica",
           FontSize->10.5,
           FontColor->RGBColor[0.625, 0.625, 0.625]]},
         {
          DynamicBox[ToBoxes[
            If[
             MemberQ[$CellContext`tocVisited$$, "sub72"], 
             Style[
             "\[FilledSmallCircle]", FontSize -> 8, FontColor -> 
              Darker[Blue]], 
             Style[
             "\[EmptySmallCircle]", FontSize -> 8, FontColor -> 
              Lighter[Gray, 0.55]]], StandardForm],
           ImageSizeCache->{3.839843559265137, {0., 4.148437401093543}},
           TrackedSymbols:>{$CellContext`tocVisited$$}], 
          StyleBox["\<\"7.2\"\>",
           StripOnInput->False,
           FontFamily->"Helvetica",
           FontSize->13,
           FontColor->RGBColor[0.425, 0.425, 0.425]], 
          TagBox[
           ButtonBox[
            PaneBox[
             PaneSelectorBox[{False->
              StyleBox["\<\"   The lower convex hull of the support\"\>",
               StripOnInput->False,
               FontFamily->"Helvetica",
               FontSize->13.5,
               FontColor->RGBColor[0.375, 0.375, 0.375]], True->
              StyleBox["\<\"   The lower convex hull of the support\"\>",
               StripOnInput->False,
               FontFamily->"Helvetica",
               FontSize->13.5,
               FontWeight->Bold,
               FontColor->RGBColor[0, 0, 1]]}, Dynamic[
               CurrentValue["MouseOver"]],
              FrameMargins->0,
              ImageSize->Automatic],
             Alignment->Left,
             ImageSize->{620, Automatic}],
            Alignment->Left,
            Appearance->None,
            BaseStyle->"Hyperlink",
            
            ButtonFunction:>
             Module[{$CellContext`h$}, $CellContext`h$ = Replace[
                 
                 CurrentValue[$FrontEndSession, {
                  TaggingRules, "TOCHistory:BTDilatonNewton"}], Except[
                   Blank[List]] :> {}]; 
              CurrentValue[$FrontEndSession, {
                 TaggingRules, "TOCHistory:BTDilatonNewton"}] = 
               Append[$CellContext`h$, "sub72"]; $CellContext`tocVisited$$ = 
               Union[$CellContext`tocVisited$$, {"sub72"}]; 
              NotebookLocate["sub72"]],
            ContentPadding->False,
            Evaluator->Automatic,
            FrameMargins->0,
            Method->"Queued"],
           MouseAppearanceTag["LinkHand"]], 
          StyleBox["\<\"Prop. 7.2, eq. (30)\"\>",
           StripOnInput->False,
           FontFamily->"Helvetica",
           FontSize->10.5,
           FontColor->RGBColor[0.625, 0.625, 0.625]]},
         {
          DynamicBox[ToBoxes[
            If[
             MemberQ[$CellContext`tocVisited$$, "sub73"], 
             Style[
             "\[FilledSmallCircle]", FontSize -> 8, FontColor -> 
              Darker[Blue]], 
             Style[
             "\[EmptySmallCircle]", FontSize -> 8, FontColor -> 
              Lighter[Gray, 0.55]]], StandardForm],
           ImageSizeCache->{3.839843559265137, {0., 4.148437401093543}},
           TrackedSymbols:>{$CellContext`tocVisited$$}], 
          StyleBox["\<\"7.3\"\>",
           StripOnInput->False,
           FontFamily->"Helvetica",
           FontSize->13,
           FontColor->RGBColor[0.425, 0.425, 0.425]], 
          TagBox[
           ButtonBox[
            PaneBox[
             PaneSelectorBox[{False->
              
              StyleBox["\<\"   The regularised covolume agrees with the exact \
multiplicity\"\>",
               StripOnInput->False,
               FontFamily->"Helvetica",
               FontSize->13.5,
               FontColor->RGBColor[0.375, 0.375, 0.375]], True->
              
              StyleBox["\<\"   The regularised covolume agrees with the exact \
multiplicity\"\>",
               StripOnInput->False,
               FontFamily->"Helvetica",
               FontSize->13.5,
               FontWeight->Bold,
               FontColor->RGBColor[0, 0, 1]]}, Dynamic[
               CurrentValue["MouseOver"]],
              FrameMargins->0,
              ImageSize->Automatic],
             Alignment->Left,
             ImageSize->{620, Automatic}],
            Alignment->Left,
            Appearance->None,
            BaseStyle->"Hyperlink",
            
            ButtonFunction:>
             Module[{$CellContext`h$}, $CellContext`h$ = Replace[
                 
                 CurrentValue[$FrontEndSession, {
                  TaggingRules, "TOCHistory:BTDilatonNewton"}], Except[
                   Blank[List]] :> {}]; 
              CurrentValue[$FrontEndSession, {
                 TaggingRules, "TOCHistory:BTDilatonNewton"}] = 
               Append[$CellContext`h$, "sub73"]; $CellContext`tocVisited$$ = 
               Union[$CellContext`tocVisited$$, {"sub73"}]; 
              NotebookLocate["sub73"]],
            ContentPadding->False,
            Evaluator->Automatic,
            FrameMargins->0,
            Method->"Queued"],
           MouseAppearanceTag["LinkHand"]], 
          StyleBox["\<\"Prop. 7.4, Rmk. 7.5\"\>",
           StripOnInput->False,
           FontFamily->"Helvetica",
           FontSize->10.5,
           FontColor->RGBColor[0.625, 0.625, 0.625]]},
         {
          DynamicBox[ToBoxes[
            If[
             MemberQ[$CellContext`tocVisited$$, "sec8"], 
             Style[
             "\[FilledSmallCircle]", FontSize -> 11, FontColor -> 
              Darker[Blue]], 
             Style[
             "\[EmptySmallCircle]", FontSize -> 11, FontColor -> 
              Lighter[Gray, 0.4]]], StandardForm],
           ImageSizeCache->{5.279785537719726, {0., 5.704101760312915}},
           TrackedSymbols:>{$CellContext`tocVisited$$}], 
          StyleBox["\<\"8.\"\>",
           StripOnInput->False,
           FontFamily->"Helvetica",
           FontSize->19,
           FontWeight->Bold,
           FontColor->RGBColor[0, 0, 
             Rational[2, 3]]], 
          TagBox[
           ButtonBox[
            PaneBox[
             PaneSelectorBox[{False->
              StyleBox["\<\"Topological type of the vacuum\"\>",
               StripOnInput->False,
               FontFamily->"Helvetica",
               FontSize->19,
               FontColor->RGBColor[0.325, 0.325, 0.325]], True->
              StyleBox["\<\"Topological type of the vacuum\"\>",
               StripOnInput->False,
               FontFamily->"Helvetica",
               FontSize->19,
               FontWeight->Bold,
               FontColor->RGBColor[0, 0, 1]]}, Dynamic[
               CurrentValue["MouseOver"]],
              FrameMargins->0,
              ImageSize->Automatic],
             Alignment->Left,
             ImageSize->{620, Automatic}],
            Alignment->Left,
            Appearance->None,
            BaseStyle->"Hyperlink",
            
            ButtonFunction:>
             Module[{$CellContext`h$}, $CellContext`h$ = Replace[
                 
                 CurrentValue[$FrontEndSession, {
                  TaggingRules, "TOCHistory:BTDilatonNewton"}], Except[
                   Blank[List]] :> {}]; 
              CurrentValue[$FrontEndSession, {
                 TaggingRules, "TOCHistory:BTDilatonNewton"}] = 
               Append[$CellContext`h$, "sec8"]; $CellContext`tocVisited$$ = 
               Union[$CellContext`tocVisited$$, {"sec8"}]; 
              NotebookLocate["sec8"]],
            ContentPadding->False,
            Evaluator->Automatic,
            FrameMargins->0,
            Method->"Queued"],
           MouseAppearanceTag["LinkHand"]], 
          StyleBox["\<\"\[Section]8\"\>",
           StripOnInput->False,
           FontFamily->"Helvetica",
           FontSize->12,
           FontColor->RGBColor[0.575, 0.575, 0.575]]},
         {
          DynamicBox[ToBoxes[
            If[
             MemberQ[$CellContext`tocVisited$$, "sub81"], 
             Style[
             "\[FilledSmallCircle]", FontSize -> 8, FontColor -> 
              Darker[Blue]], 
             Style[
             "\[EmptySmallCircle]", FontSize -> 8, FontColor -> 
              Lighter[Gray, 0.55]]], StandardForm],
           ImageSizeCache->{3.839843559265137, {0., 4.148437401093543}},
           TrackedSymbols:>{$CellContext`tocVisited$$}], 
          StyleBox["\<\"8.1\"\>",
           StripOnInput->False,
           FontFamily->"Helvetica",
           FontSize->13,
           FontColor->RGBColor[0.425, 0.425, 0.425]], 
          TagBox[
           ButtonBox[
            PaneBox[
             PaneSelectorBox[{False->
              StyleBox["\<\"   The quasi-homogeneous three-jet\"\>",
               StripOnInput->False,
               FontFamily->"Helvetica",
               FontSize->13.5,
               FontColor->RGBColor[0.375, 0.375, 0.375]], True->
              StyleBox["\<\"   The quasi-homogeneous three-jet\"\>",
               StripOnInput->False,
               FontFamily->"Helvetica",
               FontSize->13.5,
               FontWeight->Bold,
               FontColor->RGBColor[0, 0, 1]]}, Dynamic[
               CurrentValue["MouseOver"]],
              FrameMargins->0,
              ImageSize->Automatic],
             Alignment->Left,
             ImageSize->{620, Automatic}],
            Alignment->Left,
            Appearance->None,
            BaseStyle->"Hyperlink",
            
            ButtonFunction:>
             Module[{$CellContext`h$}, $CellContext`h$ = Replace[
                 
                 CurrentValue[$FrontEndSession, {
                  TaggingRules, "TOCHistory:BTDilatonNewton"}], Except[
                   Blank[List]] :> {}]; 
              CurrentValue[$FrontEndSession, {
                 TaggingRules, "TOCHistory:BTDilatonNewton"}] = 
               Append[$CellContext`h$, "sub81"]; $CellContext`tocVisited$$ = 
               Union[$CellContext`tocVisited$$, {"sub81"}]; 
              NotebookLocate["sub81"]],
            ContentPadding->False,
            Evaluator->Automatic,
            FrameMargins->0,
            Method->"Queued"],
           MouseAppearanceTag["LinkHand"]], 
          StyleBox["\<\"Thm. 8.1, eq. (32)\"\>",
           StripOnInput->False,
           FontFamily->"Helvetica",
           FontSize->10.5,
           FontColor->RGBColor[0.625, 0.625, 0.625]]},
         {
          DynamicBox[ToBoxes[
            If[
             MemberQ[$CellContext`tocVisited$$, "sub82"], 
             Style[
             "\[FilledSmallCircle]", FontSize -> 8, FontColor -> 
              Darker[Blue]], 
             Style[
             "\[EmptySmallCircle]", FontSize -> 8, FontColor -> 
              Lighter[Gray, 0.55]]], StandardForm],
           ImageSizeCache->{4.8007810592651365`, {0., 4.148437401093543}},
           TrackedSymbols:>{$CellContext`tocVisited$$}], 
          StyleBox["\<\"8.2\"\>",
           StripOnInput->False,
           FontFamily->"Helvetica",
           FontSize->13,
           FontColor->RGBColor[0.425, 0.425, 0.425]], 
          TagBox[
           ButtonBox[
            PaneBox[
             PaneSelectorBox[{False->
              
              StyleBox["\<\"   The Dumortier\[Dash]Llibre\[Dash]Art\[EAcute]s \
dictionary\"\>",
               StripOnInput->False,
               FontFamily->"Helvetica",
               FontSize->13.5,
               FontColor->RGBColor[0.375, 0.375, 0.375]], True->
              
              StyleBox["\<\"   The Dumortier\[Dash]Llibre\[Dash]Art\[EAcute]s \
dictionary\"\>",
               StripOnInput->False,
               FontFamily->"Helvetica",
               FontSize->13.5,
               FontWeight->Bold,
               FontColor->RGBColor[0, 0, 1]]}, Dynamic[
               CurrentValue["MouseOver"]],
              FrameMargins->0,
              ImageSize->Automatic],
             Alignment->Left,
             ImageSize->{620, Automatic},
             ScrollPosition->{0., 0.}],
            Alignment->Left,
            Appearance->None,
            BaseStyle->"Hyperlink",
            
            ButtonFunction:>
             Module[{$CellContext`h$}, $CellContext`h$ = Replace[
                 
                 CurrentValue[$FrontEndSession, {
                  TaggingRules, "TOCHistory:BTDilatonNewton"}], Except[
                   Blank[List]] :> {}]; 
              CurrentValue[$FrontEndSession, {
                 TaggingRules, "TOCHistory:BTDilatonNewton"}] = 
               Append[$CellContext`h$, "sub82"]; $CellContext`tocVisited$$ = 
               Union[$CellContext`tocVisited$$, {"sub82"}]; 
              NotebookLocate["sub82"]],
            ContentPadding->False,
            Evaluator->Automatic,
            FrameMargins->0,
            Method->"Queued"],
           MouseAppearanceTag["LinkHand"]], 
          StyleBox["\<\"Thm. 8.1, proof\"\>",
           StripOnInput->False,
           FontFamily->"Helvetica",
           FontSize->10.5,
           FontColor->RGBColor[0.625, 0.625, 0.625]]},
         {"\<\"\"\>", "\<\"\"\>", 
          StyleBox["\<\"AUDIT\"\>",
           StripOnInput->False,
           FontFamily->"Helvetica",
           FontSize->15,
           FontWeight->Bold,
           FontColor->RGBColor[0, 0, 
             Rational[2, 3]]], "\<\"\"\>"},
         {"\<\"\"\>", "\<\"\"\>", 
          StyleBox["\<\"Correspondence with the manuscript, and the tally\"\>",
           StripOnInput->False,
           FontFamily->"Helvetica",
           FontSize->16,
           FontSlant->Italic,
           FontColor->RGBColor[0.375, 0.375, 0.375]], "\<\"\"\>"},
         {
          DynamicBox[ToBoxes[
            If[
             MemberQ[$CellContext`tocVisited$$, "sec9"], 
             Style[
             "\[FilledSmallCircle]", FontSize -> 11, FontColor -> 
              Darker[Blue]], 
             Style[
             "\[EmptySmallCircle]", FontSize -> 11, FontColor -> 
              Lighter[Gray, 0.4]]], StandardForm],
           ImageSizeCache->{5.279785537719726, {0., 5.704101760312915}},
           TrackedSymbols:>{$CellContext`tocVisited$$}], 
          StyleBox["\<\"9.\"\>",
           StripOnInput->False,
           FontFamily->"Helvetica",
           FontSize->19,
           FontWeight->Bold,
           FontColor->RGBColor[0, 0, 
             Rational[2, 3]]], 
          TagBox[
           ButtonBox[
            PaneBox[
             PaneSelectorBox[{False->
              StyleBox["\<\"Correspondence with the manuscript\"\>",
               StripOnInput->False,
               FontFamily->"Helvetica",
               FontSize->19,
               FontColor->RGBColor[0.325, 0.325, 0.325]], True->
              StyleBox["\<\"Correspondence with the manuscript\"\>",
               StripOnInput->False,
               FontFamily->"Helvetica",
               FontSize->19,
               FontWeight->Bold,
               FontColor->RGBColor[0, 0, 1]]}, Dynamic[
               CurrentValue["MouseOver"]],
              FrameMargins->0,
              ImageSize->Automatic],
             Alignment->Left,
             ImageSize->{620, Automatic}],
            Alignment->Left,
            Appearance->None,
            BaseStyle->"Hyperlink",
            
            ButtonFunction:>
             Module[{$CellContext`h$}, $CellContext`h$ = Replace[
                 
                 CurrentValue[$FrontEndSession, {
                  TaggingRules, "TOCHistory:BTDilatonNewton"}], Except[
                   Blank[List]] :> {}]; 
              CurrentValue[$FrontEndSession, {
                 TaggingRules, "TOCHistory:BTDilatonNewton"}] = 
               Append[$CellContext`h$, "sec9"]; $CellContext`tocVisited$$ = 
               Union[$CellContext`tocVisited$$, {"sec9"}]; 
              NotebookLocate["sec9"]],
            ContentPadding->False,
            Evaluator->Automatic,
            FrameMargins->0,
            Method->"Queued"],
           MouseAppearanceTag["LinkHand"]], 
          StyleBox["\<\"\[Section]\[Section]2\[Dash]8\"\>",
           StripOnInput->False,
           FontFamily->"Helvetica",
           FontSize->12,
           FontColor->RGBColor[0.575, 0.575, 0.575]]},
         {
          DynamicBox[ToBoxes[
            If[
             MemberQ[$CellContext`tocVisited$$, "sec10"], 
             Style[
             "\[FilledSmallCircle]", FontSize -> 11, FontColor -> 
              Darker[Blue]], 
             Style[
             "\[EmptySmallCircle]", FontSize -> 11, FontColor -> 
              Lighter[Gray, 0.4]]], StandardForm],
           ImageSizeCache->{5.279785537719726, {0., 5.704101760312915}},
           TrackedSymbols:>{$CellContext`tocVisited$$}], 
          StyleBox["\<\"10.\"\>",
           StripOnInput->False,
           FontFamily->"Helvetica",
           FontSize->19,
           FontWeight->Bold,
           FontColor->RGBColor[0, 0, 
             Rational[2, 3]]], 
          TagBox[
           ButtonBox[
            PaneBox[
             PaneSelectorBox[{False->
              StyleBox["\<\"Aggregate verification\"\>",
               StripOnInput->False,
               FontFamily->"Helvetica",
               FontSize->19,
               FontColor->RGBColor[0.325, 0.325, 0.325]], True->
              StyleBox["\<\"Aggregate verification\"\>",
               StripOnInput->False,
               FontFamily->"Helvetica",
               FontSize->19,
               FontWeight->Bold,
               FontColor->RGBColor[0, 0, 1]]}, Dynamic[
               CurrentValue["MouseOver"]],
              FrameMargins->0,
              ImageSize->Automatic],
             Alignment->Left,
             ImageSize->{620, Automatic}],
            Alignment->Left,
            Appearance->None,
            BaseStyle->"Hyperlink",
            
            ButtonFunction:>
             Module[{$CellContext`h$}, $CellContext`h$ = Replace[
                 
                 CurrentValue[$FrontEndSession, {
                  TaggingRules, "TOCHistory:BTDilatonNewton"}], Except[
                   Blank[List]] :> {}]; 
              CurrentValue[$FrontEndSession, {
                 TaggingRules, "TOCHistory:BTDilatonNewton"}] = 
               Append[$CellContext`h$, "sec10"]; $CellContext`tocVisited$$ = 
               Union[$CellContext`tocVisited$$, {"sec10"}]; 
              NotebookLocate["sec10"]],
            ContentPadding->False,
            Evaluator->Automatic,
            FrameMargins->0,
            Method->"Queued"],
           MouseAppearanceTag["LinkHand"]], 
          StyleBox["\<\"\"\>",
           StripOnInput->False,
           FontFamily->"Helvetica",
           FontSize->12,
           FontColor->RGBColor[0.575, 0.575, 0.575]]}
        },
        AutoDelete->False,
        BaseStyle->{FontFamily -> "Helvetica"},
        GridBoxAlignment->{
         "Columns" -> {Center, Right, Left, Left}, "Rows" -> {{Center}}},
        GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
        GridBoxSpacings->{
         "Columns" -> {1.1, 1.1, 1.1, 3.6}, "Rows" -> {{1.05}}}],
       "Grid"]},
     {
      TemplateBox[{16},
       "Spacer1"]},
     {
      StyleBox["\<\"\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\
\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\
\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\
\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\
\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\
\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\
\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\
\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\
\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\
\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\
\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\
\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\
\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\
\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\
\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\"\>",
       StripOnInput->False,
       FontFamily->"Helvetica",
       FontSize->10,
       FontColor->GrayLevel[0.5]]}
    },
    DefaultBaseStyle->"Column",
    GridBoxAlignment->{"Columns" -> {{Left}}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
    GridBoxSpacings->{"Columns" -> {{Automatic}}, "Rows" -> {{0.8}}}],
   "Column"],
  DynamicModuleValues:>{}]], "Text",
 Editable->False,
 ShowCellBracket->False,
 CellMargins->{{40, 40}, {20, 20}},
 ShowStringCharacters->False,
 CellTags->"toc",ExpressionUUID->"874f38ed-67e7-214c-af86-0c43394987e1"],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Scope and conventions",
 FontColor->RGBColor[0, 0.5, 0]]], "Section",
 CellFrame->{{2, 0}, {0, 0}},
 CellFrameMargins->{{10, 10}, {5, 5}},
 CellFrameColor->RGBColor[0, 0.5, 0],
 CellChangeTimes->{{3.9841616996149673`*^9, 3.9841617347866936`*^9}, {
  3.9961035055110283`*^9, 3.996103522109228*^9}, {3.998422872891941*^9, 
  3.998422894455494*^9}},
 Background->RGBColor[0.95, 0.98, 0.95],
 CellTags->"sec0",ExpressionUUID->"c854af7d-0f83-fe44-b8da-f4314f522eb6"],

Cell[TextData[{
 "Sections 2\[LongDash]8 follow the structure of the manuscript: Section 2 \
introduces the model and its invariants; Section 3 derives the planar system \
from the dilaton-gravity model; Section 4 determines the nilpotent equilibria \
and the intrinsic Bogdanov-Takens coefficients; Section 5 establishes Darboux \
integrability; Section 6 develops the two complementary mechanisms and their \
resulting dichotomy; Section 7 studies Newton geometry and boundary \
multiplicity; and Section 8 determines the topological type of the vacuum. \
Section 9 records the correspondence between the notebook computations and \
the numbered results of the manuscript, while Section 10 collects the \
verification results into a single summary.\n\n",
 StyleBox["Conventions.\n",
  FontWeight->"Bold"],
 "\nThe phase variables of the gravitational model are ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       StyleBox["H", "TI"], TraditionalForm], "errors" -> {}, "input" -> 
     "$H$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "9ec20686-1557-bc4e-a630-cbed7aa9fd3f"],
 " and ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       StyleBox["u", "TI"], TraditionalForm], "errors" -> {}, "input" -> 
     "$u$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "caa897c4-2aab-8a4f-8137-c6f8cae8735a"],
 "; the abstract class of Proposition 3.1 uses ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       StyleBox["x", "TI"], TraditionalForm], "errors" -> {}, "input" -> 
     "$x$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "dee7c0bc-f550-0546-bf28-393a722972f7"],
 " and ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       StyleBox["y", "TI"], TraditionalForm], "errors" -> {}, "input" -> 
     "$y$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "a55747c1-fab0-974e-b4d3-54b38ab69041"],
 "; and the Takens chart of Theorem 8.1 uses ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|
    "boxes" -> FormBox["\[Xi]", TraditionalForm], "errors" -> {}, "input" -> 
     "$\\xi$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "9fddda2f-3276-3f4c-85fc-4fa232ec077a"],
 " and ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|
    "boxes" -> FormBox["\[Eta]", TraditionalForm], "errors" -> {}, "input" -> 
     "$\\eta$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "9c49b087-6c0f-6149-aa55-cc8fba7ba906"],
 ". These three coordinate pairs are kept distinct throughout. The parameter ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       StyleBox["m", "TI"], TraditionalForm], "errors" -> {}, "input" -> 
     "$m$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "d1b65b98-bb63-0f43-a59a-f8545c6c7462"],
 " denotes the exponent of the inverse integrating factor ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SuperscriptBox[
        StyleBox["y", "TI"], 
        StyleBox["m", "TI"]], TraditionalForm], "errors" -> {}, "input" -> 
     "$y^m$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "af4ef51c-a401-5148-a4e6-7477687b60cc"],
 " and is the structural parameter of the model class. The order exponents in \
the Dumortier-Llibre-Art\[EAcute]s classification are denoted here by ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       StyleBox["m", "TI"], TraditionalForm], "errors" -> {}, "input" -> 
     "$\\mathfrak{m}$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "a30ba38e-6fee-e04e-8c64-d108a151e2a9"],
 " and ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       StyleBox["n", "TI"], TraditionalForm], "errors" -> {}, "input" -> 
     "$\\mathfrak{n}$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "d8d3c7c7-1bc2-7946-8ea6-4e65798a6aea"],
 ", matching the notation of Section 8 of the manuscript and remaining \
distinct from ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       StyleBox["m", "TI"], TraditionalForm], "errors" -> {}, "input" -> 
     "$m$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "947f677b-2dd8-664e-8503-9143f600b196"],
 ". All parameters are kept symbolic and unrestricted unless an explicit \
assumption is stated."
}], "Text",
 CellChangeTimes->{{3.9965360778477993`*^9, 3.9965362458195496`*^9}, {
  3.9965362821663666`*^9, 
  3.9965362932325745`*^9}},ExpressionUUID->"d005aded-0945-7240-8df4-\
e2ebd8c59862"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"$Assumptions", " ", "=", " ", "True"}], ";"}], "   ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"no", " ", "global", " ", "assumptions"}], ";", " ", 
    RowBox[{
    "every", " ", "branch", " ", "is", " ", "declared", " ", "locally"}]}], 
   " ", "*)"}]}]}], "Code",
 CellLabel->"In[71]:=",ExpressionUUID->"34916dab-0252-5243-83e9-e072f2d45db3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["1. Symbolic utilities",
 FontColor->RGBColor[0, 0.5, 0]]], "Section",
 CellFrame->{{2, 0}, {0, 0}},
 CellFrameMargins->{{10, 10}, {5, 5}},
 CellFrameColor->RGBColor[0, 0.5, 0],
 CellChangeTimes->{{3.9841616996149673`*^9, 3.9841617347866936`*^9}, {
  3.9961035055110283`*^9, 3.996103522109228*^9}, {3.998422872891941*^9, 
  3.9984228737524967`*^9}},
 Background->RGBColor[0.95, 0.98, 0.95],
 CellTags->"sec1",ExpressionUUID->"31f5c2dd-aa93-8742-bb80-ccb2745d5736"],

Cell[CellGroupData[{

Cell[TextData[StyleBox["1.1 Primitives",
 FontColor->RGBColor[0.6, 0, 0]]], "Subsection",
 CellFrame->{{2, 0}, {0, 0}},
 CellFrameMargins->{{10, 10}, {5, 5}},
 CellFrameColor->RGBColor[0.6, 0, 0],
 CellChangeTimes->{{3.9841600295676575`*^9, 3.9841600299620647`*^9}, {
  3.984160109139717*^9, 3.9841601650218716`*^9}, {3.9841602725877094`*^9, 
  3.9841603231017017`*^9}, {3.984160401527149*^9, 3.9841604279416504`*^9}, {
  3.984160499972679*^9, 3.984160500582493*^9}, {3.9961034389690857`*^9, 
  3.996103440260908*^9}, {3.9961034702925396`*^9, 3.9961034747700024`*^9}, {
  3.998423330029623*^9, 3.9984233308137245`*^9}},
 Background->RGBColor[
  0.9803921568627451, 0.984313725490196, 0.9490196078431372],
 CellTags->"sub11",ExpressionUUID->"1156a325-117b-d44e-bb9f-9db9360dd6e7"],

Cell[TextData[{
 Cell[BoxData[
 "zeroQ"], "Input",ExpressionUUID->"f2d0fced-d778-234c-b383-ca128741886e"],
 " determines whether an expression vanishes under explicitly supplied \
assumptions and never introduces hidden assumptions. The functions ",
 Cell[BoxData[
 "gradient"], "Input",ExpressionUUID->"ad3cf323-ca65-4f4e-b81a-8bd10207bf37"],
 " and ",
 Cell[BoxData[
 "jacobianOf"], "Input",ExpressionUUID->
  "60cc1f6d-6e16-8849-81aa-96444c5efd39"],
 " are kept separate so that every derivative used in the computation is \
explicit at the call site. The function ",
 Cell[BoxData[
 "ordAt"], "Input",ExpressionUUID->"8f65d01a-ec92-4145-bc73-b8508affa46e"],
 " returns the order of vanishing of a polynomial at the origin, with ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|
    "boxes" -> FormBox["\[Infinity]", TraditionalForm], "errors" -> {}, 
     "input" -> "$\\infty$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "e394f366-b918-1745-b5e1-2534ad2414d7"],
 " assigned to the zero polynomial. This value is not treated as an error \
condition: it signals that the equilibrium is no longer isolated, and the \
corresponding information is propagated rather than trapped."
}], "Text",
 CellChangeTimes->{
  3.996536344757984*^9, {3.9965363914396076`*^9, 
   3.9965364699249954`*^9}},ExpressionUUID->"400dded9-214b-2e48-804e-\
c935048457f8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ClearAll", "[", 
    RowBox[{
    "zeroQ", ",", " ", "gradient", ",", " ", "jacobianOf", ",", " ", 
     "ordAt"}], "]"}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"zeroQ", "[", 
     RowBox[{"expr_", ",", " ", 
      RowBox[{"assum_", ":", " ", "True"}]}], "]"}], " ", ":=", "\n", "  ", 
    RowBox[{"AllTrue", "[", 
     RowBox[{
      RowBox[{"Flatten", "[", 
       RowBox[{"{", "expr", "}"}], "]"}], ",", " ", 
      RowBox[{
       RowBox[{"TrueQ", "[", 
        RowBox[{
         RowBox[{"Simplify", "[", 
          RowBox[{"#", ",", " ", "assum"}], "]"}], " ", "===", " ", "0"}], 
        "]"}], " ", "&"}]}], "]"}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"gradient", "[", 
     RowBox[{"f_", ",", " ", "vars_List"}], "]"}], " ", ":=", " ", 
    RowBox[{"D", "[", 
     RowBox[{"f", ",", " ", 
      RowBox[{"{", "vars", "}"}]}], "]"}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"jacobianOf", "[", 
     RowBox[{"F_List", ",", " ", "vars_List"}], "]"}], " ", ":=", " ", 
    RowBox[{"D", "[", 
     RowBox[{"F", ",", " ", 
      RowBox[{"{", "vars", "}"}]}], "]"}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"ordAt", "[", 
    RowBox[{"f_", ",", " ", "x_"}], "]"}], " ", ":=", "\n", "  ", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"ex", " ", "=", " ", 
       RowBox[{"Expand", "[", "f", "]"}]}], "}"}], ",", "\n", "    ", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"ex", " ", "===", " ", "0"}], ",", " ", "Infinity", ",", " ", 
       RowBox[{"Exponent", "[", 
        RowBox[{"ex", ",", " ", "x", ",", " ", "Min"}], "]"}]}], "]"}]}], 
    "]"}]}], ";"}]}], "Code",
 CellLabel->"In[3]:=",ExpressionUUID->"8d2560bf-1cf0-a445-a2e4-1f807fde9386"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["1.2 Assertion machinery",
 FontColor->RGBColor[0.6, 0, 0]]], "Subsection",
 CellFrame->{{2, 0}, {0, 0}},
 CellFrameMargins->{{10, 10}, {5, 5}},
 CellFrameColor->RGBColor[0.6, 0, 0],
 CellChangeTimes->{{3.9841600295676575`*^9, 3.9841600299620647`*^9}, {
  3.984160109139717*^9, 3.9841601650218716`*^9}, {3.9841602725877094`*^9, 
  3.9841603231017017`*^9}, {3.984160401527149*^9, 3.9841604279416504`*^9}, {
  3.984160499972679*^9, 3.984160500582493*^9}, {3.9961034389690857`*^9, 
  3.996103440260908*^9}, {3.9961034702925396`*^9, 3.9961034747700024`*^9}, {
  3.998423330029623*^9, 3.9984233471461926`*^9}},
 Background->RGBColor[
  0.9803921568627451, 0.984313725490196, 0.9490196078431372],
 CellTags->"sub12",ExpressionUUID->"78b54fd8-f5e0-704c-bec4-b601c0dda39d"],

Cell[TextData[{
 "Every check appends a Boolean value to ",
 Cell[BoxData[
 "$checks"], "Input",ExpressionUUID->"2b0b78ff-1ece-9645-8b28-e11c1941e839"],
 " and returns a visibly coloured statement, so that a failure cannot pass \
unnoticed. No check reports success without evaluating an explicit symbolic \
condition. Any test whose result is anything other than ",
 ButtonBox["True",
  BaseStyle->"Link",
  ButtonData->"paclet:ref/True"],
 " is treated as a failure; in particular, an unevaluated ",
 ButtonBox["GroebnerBasis",
  BaseStyle->"Link",
  ButtonData->"paclet:ref/GroebnerBasis"],
 " or a ",
 ButtonBox["Missing",
  BaseStyle->"Link",
  ButtonData->"paclet:ref/Missing"],
 " value cannot be interpreted as a successful check.\n\nTwo evaluation modes \
must be distinguished because they expose different outputs. When the \
notebook is evaluated cell by cell, each assertion displays its coloured \
statement as the output of its cell, and no further reporting is required. \
When the notebook is loaded as a file with ",
 ButtonBox["Get",
  BaseStyle->"Link",
  ButtonData->"paclet:ref/Get"],
 ", the values of expressions are discarded and only explicit ",
 ButtonBox["Print",
  BaseStyle->"Link",
  ButtonData->"paclet:ref/Print"],
 " output is retained. Consequently, the coloured statements are not \
displayed, and an unprinted association at the end of the notebook would \
produce no visible report. Section 10 therefore ends with an explicit \
reporting sink, ",
 Cell[BoxData[
 "verificationReport"], "Input",ExpressionUUID->
  "889f33b8-d752-df4a-953f-54810edf7e12"],
 ", which prints the group table, the verification counts, and the labels of \
all failed checks. It is called at the end of the file, making the notebook \
self-reporting under ",
 Cell[BoxData[
 "Get"], "Input",ExpressionUUID->"09dfe1f8-a4ee-854e-998f-8159a8e91614"],
 " while preserving cell-by-cell readability in an interactive notebook."
}], "Text",
 CellChangeTimes->{{3.996536641183283*^9, 
  3.9965367913050175`*^9}},ExpressionUUID->"f78f8246-28b6-724c-8330-\
6045646f49d1"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ClearAll", "[", 
    RowBox[{
    "$checks", ",", " ", "assert", ",", " ", "checkSummary", ",", " ", 
     "checkValue", ",", " ", "allChecks"}], "]"}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"$checks", " ", "=", " ", 
    RowBox[{"{", "}"}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"SetAttributes", "[", 
    RowBox[{"assert", ",", " ", "HoldRest"}], "]"}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"assert", "[", 
     RowBox[{"label_String", ",", " ", "test_"}], "]"}], " ", ":=", "\n", 
    "  ", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"r", " ", "=", " ", 
        RowBox[{"TrueQ", "[", "test", "]"}]}], "}"}], ",", "\n", "    ", 
      RowBox[{
       RowBox[{"AppendTo", "[", 
        RowBox[{"$checks", ",", " ", 
         RowBox[{"label", " ", "->", " ", "r"}]}], "]"}], ";", "\n", "    ", 
       RowBox[{"If", "[", 
        RowBox[{"r", ",", "\n", "      ", 
         RowBox[{"Style", "[", 
          RowBox[{
           RowBox[{"label", " ", "<>", " ", "\"\<: verified\>\""}], ",", " ", 
           RowBox[{"Darker", "[", "Green", "]"}]}], "]"}], ",", "\n", 
         "      ", 
         RowBox[{"Style", "[", 
          RowBox[{
           RowBox[{"label", " ", "<>", " ", "\"\<: FAILED\>\""}], ",", " ", 
           "Red", ",", " ", "Bold"}], "]"}]}], "]"}]}]}], "]"}]}], ";"}], 
  "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"checkSummary", "[", "]"}], " ", ":=", "\n", "  ", 
    RowBox[{"<|", 
     RowBox[{
      RowBox[{"\"\<Total\>\"", " ", "->", " ", 
       RowBox[{"Length", "[", "$checks", "]"}]}], ",", "\n", "    ", 
      RowBox[{"\"\<Passed\>\"", " ", "->", " ", 
       RowBox[{"Count", "[", 
        RowBox[{"$checks", ",", " ", 
         RowBox[{"_", " ", "->", " ", "True"}]}], "]"}]}], ",", "\n", "    ", 
      RowBox[{"\"\<Failed\>\"", " ", "->", " ", 
       RowBox[{"Cases", "[", 
        RowBox[{"$checks", ",", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"l_", " ", "->", " ", "False"}], ")"}], " ", ":>", " ", 
          "l"}]}], "]"}]}]}], "|>"}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"checkValue", "[", "label_String", "]"}], " ", ":=", "\n", "  ", 
    RowBox[{"Lookup", "[", 
     RowBox[{
      RowBox[{"Association", "[", "$checks", "]"}], ",", " ", "label", ",", 
      " ", 
      RowBox[{"Missing", "[", 
       RowBox[{"\"\<NoSuchCheck\>\"", ",", " ", "label"}], "]"}]}], "]"}]}], 
   ";"}], "\n", "\n", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Reporting", " ", 
     RowBox[{"sink", ".", " ", 
      RowBox[{"verificationReport", "[", "assoc", "]"}]}], " ", "prints", " ",
      "the", " ", "group", " ", "table"}], ",", " ", 
    RowBox[{
     RowBox[{
     "the", " ", "counts", "\n", "   ", "and", " ", "the", " ", "failed", " ",
       "labels"}], ";", " ", 
     RowBox[{
      RowBox[{"verificationReport", "[", 
       RowBox[{"assoc", ",", " ", "\"\<Full\>\""}], "]"}], " ", 
      "additionally", " ", "prints", "\n", "   ", "every", " ", "individual", 
      " ", "check", " ", "in", " ", "the", " ", "order", " ", "in", " ", 
      "which", " ", "it", " ", "was", " ", 
      RowBox[{"asserted", ".", " ", "A"}], " ", "group", " ", "whose", "\n", 
      "   ", "value", " ", "is", " ", "neither", " ", "True", " ", "nor", " ",
       "False", " ", "is", " ", "a", " ", 
      RowBox[{"Missing", "[", 
       RowBox[{"\"\<AbsentChecks\>\"", ",", " ", "..."}], "]"}]}]}], ",", " ", 
    RowBox[{
    "which", " ", "is", "\n", "   ", "reported", " ", "as", " ", "such", " ", 
     "rather", " ", "than", " ", "folded", " ", "into", " ", "the", " ", 
     "failure", " ", "count"}], ",", " ", 
    RowBox[{
    "since", " ", "it", " ", "means", " ", "a", "\n", "   ", "label", " ", 
     "was", " ", "renamed", " ", "without", " ", "updating", " ", "the", " ", 
     RowBox[{"aggregation", "."}]}]}], " ", "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"ClearAll", "[", 
    RowBox[{"verificationReport", ",", " ", "statusOf"}], "]"}], ";"}], 
  "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"statusOf", "[", "True", "]"}], "  ", "=", " ", "\"\<PASS\>\""}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"statusOf", "[", "False", "]"}], " ", "=", " ", "\"\<FAIL\>\""}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"statusOf", "[", "m_", "]"}], "    ", "=", 
    " ", "\"\<ABSENT\>\""}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"verificationReport", "[", 
     RowBox[{"assoc_Association", ",", " ", 
      RowBox[{"mode_", ":", " ", "\"\<Compact\>\""}]}], "]"}], " ", ":=", 
    "\n", "  ", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "groups", ",", " ", "summary", ",", " ", "width", ",", " ", "failed", ",",
         " ", "absent", ",", " ", "verdict"}], "}"}], ",", "\n", "    ", 
      RowBox[{
       RowBox[{"groups", "  ", "=", " ", 
        RowBox[{"KeyDrop", "[", 
         RowBox[{"assoc", ",", " ", "\"\<CheckSummary\>\""}], "]"}]}], ";", 
       "\n", "    ", 
       RowBox[{"summary", " ", "=", " ", 
        RowBox[{"Lookup", "[", 
         RowBox[{"assoc", ",", " ", "\"\<CheckSummary\>\"", ",", " ", 
          RowBox[{"checkSummary", "[", "]"}]}], "]"}]}], ";", "\n", "    ", 
       RowBox[{"width", "   ", "=", " ", 
        RowBox[{
         RowBox[{"Max", "[", 
          RowBox[{"StringLength", " ", "/@", " ", 
           RowBox[{"Keys", "[", "groups", "]"}]}], "]"}], " ", "+", " ", 
         "2"}]}], ";", "\n", "    ", 
       RowBox[{"Print", "[", 
        RowBox[{"\"\<\\n\>\"", ",", " ", 
         RowBox[{"StringRepeat", "[", 
          RowBox[{"\"\<=\>\"", ",", " ", 
           RowBox[{"width", " ", "+", " ", "10"}]}], "]"}]}], "]"}], ";", 
       "\n", "    ", 
       RowBox[{"Print", "[", "\"\<AGGREGATE VERIFICATION\>\"", "]"}], ";", 
       "\n", "    ", 
       RowBox[{"Print", "[", 
        RowBox[{"StringRepeat", "[", 
         RowBox[{"\"\<=\>\"", ",", " ", 
          RowBox[{"width", " ", "+", " ", "10"}]}], "]"}], "]"}], ";", "\n", 
       "    ", 
       RowBox[{"Scan", "[", "\n", "      ", 
        RowBox[{
         RowBox[{
          RowBox[{"Print", "[", 
           RowBox[{
            RowBox[{"StringPadRight", "[", 
             RowBox[{"#", ",", " ", "width"}], "]"}], ",", " ", 
            RowBox[{"statusOf", "[", 
             RowBox[{"groups", "[", "#", "]"}], "]"}], ",", "\n", "        ", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"MatchQ", "[", 
               RowBox[{
                RowBox[{"groups", "[", "#", "]"}], ",", " ", "_Missing"}], 
               "]"}], ",", " ", 
              RowBox[{"\"\<  \>\"", " ", "<>", " ", 
               RowBox[{"ToString", "[", 
                RowBox[{"groups", "[", "#", "]"}], "]"}]}], ",", 
              " ", "\"\<\>\""}], "]"}]}], "]"}], " ", "&"}], ",", "\n", 
         "      ", 
         RowBox[{"Keys", "[", "groups", "]"}]}], "]"}], ";", "\n", "    ", 
       RowBox[{"Print", "[", 
        RowBox[{"StringRepeat", "[", 
         RowBox[{"\"\<-\>\"", ",", " ", 
          RowBox[{"width", " ", "+", " ", "10"}]}], "]"}], "]"}], ";", "\n", 
       "    ", 
       RowBox[{"Print", "[", 
        RowBox[{"\"\<checks total  : \>\"", ",", " ", 
         RowBox[{"summary", "[", "\"\<Total\>\"", "]"}]}], "]"}], ";", "\n", 
       "    ", 
       RowBox[{"Print", "[", 
        RowBox[{"\"\<checks passed : \>\"", ",", " ", 
         RowBox[{"summary", "[", "\"\<Passed\>\"", "]"}]}], "]"}], ";", "\n", 
       "    ", 
       RowBox[{"failed", " ", "=", " ", 
        RowBox[{"summary", "[", "\"\<Failed\>\"", "]"}]}], ";", "\n", "    ", 
       RowBox[{"absent", " ", "=", " ", 
        RowBox[{"Cases", "[", 
         RowBox[{
          RowBox[{"Values", "[", "groups", "]"}], ",", " ", "_Missing"}], 
         "]"}]}], ";", "\n", "    ", 
       RowBox[{"Print", "[", 
        RowBox[{"\"\<checks failed : \>\"", ",", " ", 
         RowBox[{"Length", "[", "failed", "]"}]}], "]"}], ";", "\n", "    ", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"failed", " ", "=!=", " ", 
          RowBox[{"{", "}"}]}], ",", "\n", "      ", 
         RowBox[{
          RowBox[{"Print", "[", "\"\<\\nFAILED CHECKS\>\"", "]"}], ";", "\n", 
          "      ", 
          RowBox[{"Scan", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Print", "[", 
              RowBox[{"\"\<  - \>\"", ",", " ", "#"}], "]"}], " ", "&"}], ",",
             " ", "failed"}], "]"}]}]}], "]"}], ";", "\n", "    ", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"absent", " ", "=!=", " ", 
          RowBox[{"{", "}"}]}], ",", "\n", "      ", 
         RowBox[{
          RowBox[{
          "Print", "[", "\"\<\\nABSENT LABELS IN THE AGGREGATION\>\"", "]"}], 
          ";", "\n", "      ", 
          RowBox[{"Scan", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Print", "[", 
              RowBox[{"\"\<  - \>\"", ",", " ", "#"}], "]"}], " ", "&"}], ",",
             " ", "absent"}], "]"}]}]}], "]"}], ";", "\n", "    ", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"mode", " ", "===", " ", "\"\<Full\>\""}], ",", "\n", 
         "      ", 
         RowBox[{
          RowBox[{
          "Print", "[", "\"\<\\nALL CHECKS, IN ORDER OF ASSERTION\>\"", "]"}],
           ";", "\n", "      ", 
          RowBox[{"Scan", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Print", "[", 
              RowBox[{"\"\<  [\>\"", ",", " ", 
               RowBox[{"statusOf", "[", 
                RowBox[{"Last", "[", "#", "]"}], "]"}], ",", " ", "\"\<] \>\"",
                ",", " ", 
               RowBox[{"First", "[", "#", "]"}]}], "]"}], " ", "&"}], ",", 
            " ", "$checks"}], "]"}]}]}], "]"}], ";", "\n", "    ", 
       RowBox[{"verdict", " ", "=", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"failed", " ", "===", " ", 
           RowBox[{"{", "}"}]}], ")"}], " ", "&&", " ", 
         RowBox[{"(", 
          RowBox[{"absent", " ", "===", " ", 
           RowBox[{"{", "}"}]}], ")"}], " ", "&&", "\n", "              ", 
         RowBox[{"AllTrue", "[", 
          RowBox[{
           RowBox[{"Values", "[", "groups", "]"}], ",", " ", "TrueQ"}], 
          "]"}]}]}], ";", "\n", "    ", 
       RowBox[{"Print", "[", 
        RowBox[{"StringRepeat", "[", 
         RowBox[{"\"\<=\>\"", ",", " ", 
          RowBox[{"width", " ", "+", " ", "10"}]}], "]"}], "]"}], ";", "\n", 
       "    ", 
       RowBox[{"Print", "[", 
        RowBox[{"If", "[", 
         RowBox[{
         "verdict", ",", "\n", 
          "      ", "\"\<RESULT: every statement of the manuscript was \
reproduced.\>\"", ",", "\n", 
          "      ", "\"\<RESULT: at least one statement was NOT reproduced; \
locate it before \\\nusing this notebook as evidence.\>\""}], "]"}], "]"}], ";",
        "\n", "    ", 
       RowBox[{"Print", "[", 
        RowBox[{"StringRepeat", "[", 
         RowBox[{"\"\<=\>\"", ",", " ", 
          RowBox[{"width", " ", "+", " ", "10"}]}], "]"}], "]"}], ";", "\n", 
       "    ", "verdict"}]}], "]"}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"allChecks", "[", "labels_List", "]"}], " ", ":=", "\n", "  ", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a", " ", "=", " ", 
        RowBox[{"Association", "[", "$checks", "]"}]}], ",", " ", "missing"}],
       "}"}], ",", "\n", "    ", 
     RowBox[{
      RowBox[{"missing", " ", "=", " ", 
       RowBox[{"Complement", "[", 
        RowBox[{"labels", ",", " ", 
         RowBox[{"Keys", "[", "a", "]"}]}], "]"}]}], ";", "\n", "    ", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"missing", " ", "=!=", " ", 
         RowBox[{"{", "}"}]}], ",", " ", 
        RowBox[{"Missing", "[", 
         RowBox[{"\"\<AbsentChecks\>\"", ",", " ", "missing"}], "]"}], ",", 
        " ", 
        RowBox[{"AllTrue", "[", 
         RowBox[{"labels", ",", " ", 
          RowBox[{
           RowBox[{"TrueQ", "[", 
            RowBox[{"a", "[", "#", "]"}], "]"}], " ", "&"}]}], "]"}]}], 
       "]"}]}]}], "]"}]}], ";"}]}], "Code",
 CellLabel->"In[8]:=",ExpressionUUID->"d8864405-1281-8d40-b70f-3b2fbd3d38e9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["1.3 The kernel generator, and why it must be \
normalised",
 FontColor->RGBColor[0.6, 0, 0]]], "Subsection",
 CellFrame->{{2, 0}, {0, 0}},
 CellFrameMargins->{{10, 10}, {5, 5}},
 CellFrameColor->RGBColor[0.6, 0, 0],
 CellChangeTimes->{{3.9841600295676575`*^9, 3.9841600299620647`*^9}, {
  3.984160109139717*^9, 3.9841601650218716`*^9}, {3.9841602725877094`*^9, 
  3.9841603231017017`*^9}, {3.984160401527149*^9, 3.9841604279416504`*^9}, {
  3.984160499972679*^9, 3.984160500582493*^9}, {3.9961034389690857`*^9, 
  3.996103440260908*^9}, {3.9961034702925396`*^9, 3.9961034747700024`*^9}, {
  3.998423330029623*^9, 3.99842336686866*^9}},
 Background->RGBColor[
  0.9803921568627451, 0.984313725490196, 0.9490196078431372],
 CellTags->"sub13",ExpressionUUID->"b681620a-0dc2-9340-995f-e2361c137d73"],

Cell[TextData[{
 "This is the point at which a plausible implementation can go wrong, so it \
is addressed before any coefficient is computed.\n\nThe intrinsic identities \
are\n\n",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["a", "TI"], "\[LongEqual]", "-", 
         FractionBox["1", "2"], 
         SubscriptBox[
          StyleBox["D", "TI"], 
          SubscriptBox[
           StyleBox["q", "TI"], "0"]], "det", 
         StyleBox["D", "TI"], 
         StyleBox["X", "TI"], ",    ", 
         StyleBox["b", "TI"], "\[LongEqual]", 
         SubscriptBox[
          StyleBox["D", "TI"], 
          SubscriptBox[
           StyleBox["q", "TI"], "0"]], 
         RowBox[{
           StyleBox["t", "TI"], 
           StyleBox["r", "TI"]}], 
         StyleBox["D", "TI"], 
         StyleBox["X", "TI"], "."}], TraditionalForm], "errors" -> {}, 
     "input" -> 
     "a=-\\frac{1}{2}D_{q_0}\\det DX,\n\\qquad\n\
b=D_{q_0}\\operatorname{tr}DX.", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "8147aa2d-5e79-6b40-88dd-0f6be4b4830b"],
 "\n\nBoth are linear in ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SubscriptBox[
        StyleBox["q", "TI"], "0"], TraditionalForm], "errors" -> {}, "input" -> 
     "$q_0$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "3e75315e-c1fe-dd4f-989e-6f54f93b7d51"],
 ". Replacing ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SubscriptBox[
        StyleBox["q", "TI"], "0"], TraditionalForm], "errors" -> {}, "input" -> 
     "$q_0$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "5768999f-7ee6-fa49-9616-e14002a930bf"],
 " by ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"\[Lambda]", 
         SubscriptBox[
          StyleBox["q", "TI"], "0"]}], TraditionalForm], "errors" -> {}, 
     "input" -> "$\\lambda q_0$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "3322636c-2106-3242-a0b1-1b075007aec0"],
 " sends\n\n",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         RowBox[{"(", 
           RowBox[{
             StyleBox["a", "TI"], ",", 
             StyleBox["b", "TI"]}], ")"}], "\[RightTeeArrow]", 
         RowBox[{"(", 
           RowBox[{"\[Lambda]", 
             StyleBox["a", "TI"], ",", "\[Lambda]", 
             StyleBox["b", "TI"]}], ")"}], ","}], TraditionalForm], 
     "errors" -> {}, "input" -> "(a,b)\\longmapsto(\\lambda a,\\lambda b),", 
     "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "765fd9c4-c8dd-e843-b97a-05d3b4b6f9f1"],
 "\n\nso the pair is defined only up to a common nonzero scalar, and neither \
coefficient has an intrinsic sign until the kernel generator is fixed. The \
quantities invariant under this rescaling are the vanishing pattern, the \
ratio ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["a", "TI"], "/", 
         StyleBox["b", "TI"]}], TraditionalForm], "errors" -> {}, "input" -> 
     "$a/b$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "2beeb585-a5ea-434e-9d75-dd1453081f7f"],
 " when both coefficients are nonzero, and the sign of the product ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["a", "TI"], 
         StyleBox["b", "TI"]}], TraditionalForm], "errors" -> {}, "input" -> 
     "$ab$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "5c7864ad-a13d-2246-854e-8e7445d69d16"],
 ".\n\n",
 ButtonBox["NullSpace",
  BaseStyle->"Link",
  ButtonData->"paclet:ref/NullSpace"],
 " returns a kernel basis without a canonical normalisation. For the vacuum \
Jacobian, it may return ",
 Cell[BoxData[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"-", "1"}], ",", "0"}], "}"}]], "Input",ExpressionUUID->
  "9279bbc5-66e7-5549-8386-8f8c5ba6be0a"],
 " rather than ",
 Cell[BoxData[
  RowBox[{"{", 
   RowBox[{"1", ",", "0"}], "}"}]], "Input",ExpressionUUID->
  "289127d1-bab5-c741-aa13-6bc0e6820013"],
 ", which reverses the sign of ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       StyleBox["b", "TI"], TraditionalForm], "errors" -> {}, "input" -> 
     "$b$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "a34b98a1-b5d8-8e47-b46a-c3c62ed17ff3"],
 " and causes a comparison with the value ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|
    "boxes" -> FormBox["-4", TraditionalForm], "errors" -> {}, "input" -> 
     "$-4$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "b094f2c5-08f4-2644-b8d5-936af5b70e04"],
 " quoted in the manuscript to fail. The failure is therefore in the \
comparison, not in the mathematics. ",
 Cell[BoxData[
 "kernelDirection"], "Input",ExpressionUUID->
  "77ed19f8-b945-1948-b965-b3267ba34ca7"],
 " fixes the normalisation used throughout the manuscript by setting the \
first nonzero entry equal to one. It also rejects a Jacobian whose kernel is \
not one-dimensional: a rank-one nilpotent Jacobian in the plane has a \
one-dimensional kernel, so any other outcome indicates that the hypotheses \
have not been met and must be reported rather than worked around."
}], "Text",
 CellChangeTimes->{{3.99653695648415*^9, 
  3.996537220353298*^9}},ExpressionUUID->"9dde6099-9d17-3048-b6de-\
52d8e8cf55bc"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ClearAll", "[", 
    RowBox[{"kernelDirection", ",", " ", "btCoefficients"}], "]"}], ";"}], 
  "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"kernelDirection", "[", 
    RowBox[{"J_", "?", "MatrixQ"}], "]"}], " ", ":=", "\n", "  ", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"ns", " ", "=", " ", 
        RowBox[{"NullSpace", "[", "J", "]"}]}], ",", " ", "v", ",", " ", 
       "pivot"}], "}"}], ",", "\n", "    ", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", "ns", "]"}], " ", "=!=", " ", "1"}], ",", " ", 
        RowBox[{"Return", "[", 
         RowBox[{"Missing", "[", 
          RowBox[{"\"\<KernelNotALine\>\"", ",", " ", 
           RowBox[{"Length", "[", "ns", "]"}]}], "]"}], "]"}]}], "]"}], ";", 
      "\n", "    ", 
      RowBox[{"v", " ", "=", " ", 
       RowBox[{"Simplify", "[", 
        RowBox[{"First", "[", "ns", "]"}], "]"}]}], ";", "\n", "    ", 
      RowBox[{"pivot", " ", "=", " ", 
       RowBox[{"FirstCase", "[", 
        RowBox[{"v", ",", " ", 
         RowBox[{"e_", " ", "/;", " ", 
          RowBox[{
           RowBox[{"Simplify", "[", "e", "]"}], " ", "=!=", " ", "0"}]}], ",",
          " ", 
         RowBox[{"Missing", "[", "\"\<ZeroVector\>\"", "]"}]}], "]"}]}], ";", 
      "\n", "    ", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"MissingQ", "[", "pivot", "]"}], ",", " ", 
        RowBox[{"Return", "[", "pivot", "]"}]}], "]"}], ";", "\n", "    ", 
      RowBox[{"Simplify", "[", 
       RowBox[{"v", "/", "pivot"}], "]"}]}]}], "]"}]}], ";"}]}], "Code",
 CellLabel->"In[20]:=",ExpressionUUID->"7e9ba5f5-783c-1140-a842-4ffde4f1cdbc"],

Cell[TextData[{
 Cell[BoxData[
 "btCoefficients"], "Input",ExpressionUUID->
  "2abe2c48-d5a9-6849-b41d-ed89eb900ca7"],
 " evaluates the intrinsic identities at a prescribed point. It returns the \
Jacobian, the normalised kernel generator, the two characteristic invariants, \
the two Bogdanov-Takens coefficients, and the nilpotency residue ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SuperscriptBox[
        StyleBox["J", "TI"], "2"], TraditionalForm], "errors" -> {}, "input" -> 
     "$J^2$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "d2abacf3-5f07-5146-b21e-ba0f1957e8c4"],
 ", allowing the caller to verify nilpotency explicitly rather than assume \
it. No eigenvectors are computed and no normal form is constructed: the \
entire computation reduces to the two directional derivatives\n\n",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["a", "TI"], "\[LongEqual]", "-", 
         FractionBox["1", "2"], 
         SubscriptBox[
          StyleBox["D", "TI"], 
          SubscriptBox[
           StyleBox["q", "TI"], "0"]], "det", 
         StyleBox["D", "TI"], 
         StyleBox["X", "TI"], ",    ", 
         StyleBox["b", "TI"], "\[LongEqual]", 
         SubscriptBox[
          StyleBox["D", "TI"], 
          SubscriptBox[
           StyleBox["q", "TI"], "0"]], 
         RowBox[{
           StyleBox["t", "TI"], 
           StyleBox["r", "TI"]}], 
         StyleBox["D", "TI"], 
         StyleBox["X", "TI"], "."}], TraditionalForm], "errors" -> {}, 
     "input" -> 
     "a=-\\frac{1}{2}D_{q_0}\\det DX,\n\\qquad\n\
b=D_{q_0}\\operatorname{tr}DX.", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "3e98fd7f-b4dd-884b-87b2-6505aeb2911f"]
}], "Text",
 CellChangeTimes->{
  3.996537264537752*^9, {3.996537307125456*^9, 
   3.9965373410536366`*^9}},ExpressionUUID->"e1d5f4dd-f090-bb49-9d04-\
45b4ad219e1b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"btCoefficients", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"F1expr_", ",", " ", "F2expr_"}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"x_", ",", " ", "y_"}], "}"}], ",", " ", "p_List"}], "]"}], " ",
    ":=", "\n", "  ", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"vars", " ", "=", " ", 
        RowBox[{"{", 
         RowBox[{"x", ",", " ", "y"}], "}"}]}], ",", " ", "rule", ",", " ", 
       "J", ",", " ", "tau", ",", " ", "del", ",", " ", "gTau", ",", " ", 
       "gDel", ",", " ", "J0", ",", " ", "q0"}], "}"}], ",", "\n", "    ", 
     RowBox[{
      RowBox[{"rule", " ", "=", " ", 
       RowBox[{"Thread", "[", 
        RowBox[{"vars", " ", "->", " ", "p"}], "]"}]}], ";", "\n", "    ", 
      RowBox[{"J", "    ", "=", " ", 
       RowBox[{"jacobianOf", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"F1expr", ",", " ", "F2expr"}], "}"}], ",", " ", "vars"}], 
        "]"}]}], ";", "\n", "    ", 
      RowBox[{"tau", "  ", "=", " ", 
       RowBox[{"Simplify", "[", 
        RowBox[{"Tr", "[", "J", "]"}], "]"}]}], ";", "\n", "    ", 
      RowBox[{"del", "  ", "=", " ", 
       RowBox[{"Simplify", "[", 
        RowBox[{"Det", "[", "J", "]"}], "]"}]}], ";", "\n", "    ", 
      RowBox[{"gTau", " ", "=", " ", 
       RowBox[{"gradient", "[", 
        RowBox[{"tau", ",", " ", "vars"}], "]"}]}], ";", "\n", "    ", 
      RowBox[{"gDel", " ", "=", " ", 
       RowBox[{"gradient", "[", 
        RowBox[{"del", ",", " ", "vars"}], "]"}]}], ";", "\n", "    ", 
      RowBox[{"J0", "   ", "=", " ", 
       RowBox[{"Simplify", "[", 
        RowBox[{"J", " ", "/.", " ", "rule"}], "]"}]}], ";", "\n", "    ", 
      RowBox[{"q0", "   ", "=", " ", 
       RowBox[{"kernelDirection", "[", "J0", "]"}]}], ";", "\n", "    ", 
      RowBox[{"<|", 
       RowBox[{
        RowBox[{"\"\<J\>\"", " ", "->", " ", "J0"}], ",", "\n", "      ", 
        RowBox[{"\"\<NilpotencyResidue\>\"", " ", "->", " ", 
         RowBox[{"Simplify", "[", 
          RowBox[{"J0", " ", ".", " ", "J0"}], "]"}]}], ",", "\n", "      ", 
        RowBox[{"\"\<q0\>\"", " ", "->", " ", "q0"}], ",", "\n", "      ", 
        RowBox[{"\"\<tr\>\"", " ", "->", " ", "tau"}], ",", "\n", "      ", 
        RowBox[{"\"\<det\>\"", " ", "->", " ", 
         RowBox[{"Expand", "[", "del", "]"}]}], ",", "\n", "      ", 
        RowBox[{"\"\<a\>\"", " ", "->", " ", 
         RowBox[{"Simplify", "[", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{"1", "/", "2"}], ")"}]}], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"gDel", " ", "/.", " ", "rule"}], ")"}], " ", ".", " ", 
            "q0"}]}], "]"}]}], ",", "\n", "      ", 
        RowBox[{"\"\<b\>\"", " ", "->", " ", 
         RowBox[{"Simplify", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"gTau", " ", "/.", " ", "rule"}], ")"}], " ", ".", " ", 
           "q0"}], "]"}]}]}], "|>"}]}]}], "]"}]}], ";"}]], "Code",
 CellLabel->"In[22]:=",ExpressionUUID->"43192b9f-b995-6048-bd8a-a106bb24d80d"],

Cell["\<\
The covariance is verified computationally rather than asserted in prose: \
rescaling the kernel generator by a nonzero factor rescales both coefficients \
by the same factor.\
\>", "Text",
 CellChangeTimes->{
  3.9965373647637463`*^9},ExpressionUUID->"6b331829-ac29-ec4a-b282-\
f5a10eade56b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Module", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "J", ",", " ", "gTau", ",", " ", "gDel", ",", " ", "q0", ",", " ", "aOf", 
     ",", " ", "bOf"}], "}"}], ",", "\n", "  ", 
   RowBox[{
    RowBox[{"J", "    ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", " ", "qq"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"0", ",", " ", "0"}], "}"}]}], "}"}]}], ";", "\n", "  ", 
    RowBox[{"q0", "   ", "=", " ", 
     RowBox[{"kernelDirection", "[", "J", "]"}]}], ";", "\n", "  ", 
    RowBox[{"gTau", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{"t1", ",", " ", "t2"}], "}"}]}], ";", " ", 
    RowBox[{"gDel", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{"d1", ",", " ", "d2"}], "}"}]}], ";", "\n", "  ", 
    RowBox[{
     RowBox[{"aOf", "[", "v_", "]"}], " ", ":=", " ", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"1", "/", "2"}], ")"}]}], " ", 
      RowBox[{"gDel", " ", ".", " ", "v"}]}]}], ";", "\n", "  ", 
    RowBox[{
     RowBox[{"bOf", "[", "v_", "]"}], " ", ":=", " ", 
     RowBox[{"gTau", " ", ".", " ", "v"}]}], ";", "\n", "  ", 
    RowBox[{"assert", "[", 
     RowBox[{"\"\<1.3: kernelDirection normalises the first nonzero entry to \
one\>\"", ",", "\n", "    ", 
      RowBox[{"q0", " ", "===", " ", 
       RowBox[{"{", 
        RowBox[{"1", ",", " ", "0"}], "}"}]}]}], "]"}], ";", "\n", "  ", 
    RowBox[{"assert", "[", 
     RowBox[{"\"\<1.3: (a,b) is covariant of weight one in the kernel \
generator\>\"", ",", "\n", "    ", 
      RowBox[{"zeroQ", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"aOf", "[", 
           RowBox[{"lam", " ", "q0"}], "]"}], " ", "-", " ", 
          RowBox[{"lam", " ", 
           RowBox[{"aOf", "[", "q0", "]"}]}]}], ",", " ", 
         RowBox[{
          RowBox[{"bOf", "[", 
           RowBox[{"lam", " ", "q0"}], "]"}], " ", "-", " ", 
          RowBox[{"lam", " ", 
           RowBox[{"bOf", "[", "q0", "]"}]}]}]}], "}"}], "]"}]}], "]"}], ";", 
    "\n", "  ", 
    RowBox[{"assert", "[", 
     RowBox[{"\"\<1.3: a kernel that is not a line is reported rather than \
used\>\"", ",", "\n", "    ", 
      RowBox[{"MissingQ", "[", 
       RowBox[{"kernelDirection", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", " ", "0"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"0", ",", " ", "0"}], "}"}]}], "}"}], "]"}], "]"}]}], 
     "]"}]}]}], "]"}]], "Code",
 CellLabel->"In[23]:=",ExpressionUUID->"dac25a05-4073-d046-ae79-01eadb89a5cc"],

Cell[BoxData[
 StyleBox["\<\"1.3: a kernel that is not a line is reported rather than used: \
verified\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.996531549954529*^9, 3.9965407200153065`*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"711e89de-b5f6-7646-b783-021e6af64c8e"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["2. The model and its invariants",
 FontColor->RGBColor[0, 0.5, 0]]], "Section",
 CellFrame->{{2, 0}, {0, 0}},
 CellFrameMargins->{{10, 10}, {5, 5}},
 CellFrameColor->RGBColor[0, 0.5, 0],
 CellChangeTimes->{{3.9841616996149673`*^9, 3.9841617347866936`*^9}, {
  3.9961035055110283`*^9, 3.996103522109228*^9}, {3.998422872891941*^9, 
  3.9984228737524967`*^9}, {3.9984229217631702`*^9, 3.9984229224885693`*^9}},
 Background->RGBColor[0.95, 0.98, 0.95],
 CellTags->"sec2",ExpressionUUID->"a663b33b-884e-3c49-bec3-63e99b5e1528"],

Cell[TextData[{
 "Equation (1.4) of the manuscript. The second component ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SubscriptBox[
        StyleBox["F", "TI"], "2"], TraditionalForm], "errors" -> {}, "input" -> 
     "$F_2$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "32dbfc06-f243-be4e-9a55-614706569943"],
 " is divisible by ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       StyleBox["u", "TI"], TraditionalForm], "errors" -> {}, "input" -> 
     "$u$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "74fc7cb3-841f-e84e-b6c2-8840af9f7779"],
 ", so ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["u", "TI"], "\[LongEqual]", "0"}], TraditionalForm], 
     "errors" -> {}, "input" -> "$u=0$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "4d5c01d1-d6d3-0f41-8e90-ca40aa4ec636"],
 " is the invariant divisor on which the entire dichotomy is organised. This \
divisibility is verified explicitly rather than inferred from the displayed \
form of the vector field. The axis ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["H", "TI"], "\[LongEqual]", "0"}], TraditionalForm], 
     "errors" -> {}, "input" -> "$H=0$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "fb1fd5e3-6a93-0b43-ab67-b596c7f5e802"],
 ", by contrast, is not invariant. This asymmetry between the two coordinate \
axes is precisely what permits a nilpotent equilibrium at their intersection."
}], "Text",
 CellChangeTimes->{{3.9965374046899185`*^9, 
  3.996537442280428*^9}},ExpressionUUID->"b543ef4f-88d5-3545-87ef-\
78ddf4515c25"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ClearAll", "[", 
    RowBox[{
    "F1", ",", " ", "F2", ",", " ", "modelJ", ",", " ", "modelTr", ",", " ", 
     "modelDet"}], "]"}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"F1", "[", 
    RowBox[{"H_", ",", " ", "u_", ",", " ", "Lam_", ",", " ", "Q_"}], "]"}], 
   " ", ":=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "/", "2"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"Lam", " ", "-", " ", 
       RowBox[{"3", " ", 
        RowBox[{"H", "^", "2"}]}], " ", "-", " ", 
       RowBox[{"u", "^", "2"}]}], ")"}]}], " ", "+", " ", 
    RowBox[{"Q", " ", "u"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"F2", "[", 
     RowBox[{"H_", ",", " ", "u_"}], "]"}], "           ", ":=", " ", 
    RowBox[{
     RowBox[{"-", "H"}], " ", "u"}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"modelJ", "[", 
    RowBox[{"Lam_", ",", " ", "Q_"}], "]"}], "   ", ":=", " ", 
   RowBox[{"jacobianOf", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"F1", "[", 
        RowBox[{"H", ",", " ", "u", ",", " ", "Lam", ",", " ", "Q"}], "]"}], ",",
        " ", 
       RowBox[{"F2", "[", 
        RowBox[{"H", ",", " ", "u"}], "]"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"H", ",", " ", "u"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"modelTr", "[", 
    RowBox[{"Lam_", ",", " ", "Q_"}], "]"}], "  ", ":=", " ", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Tr", "[", 
     RowBox[{"modelJ", "[", 
      RowBox[{"Lam", ",", " ", "Q"}], "]"}], "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"modelDet", "[", 
    RowBox[{"Lam_", ",", " ", "Q_"}], "]"}], " ", ":=", " ", 
   RowBox[{"Expand", "[", 
    RowBox[{"Det", "[", 
     RowBox[{"modelJ", "[", 
      RowBox[{"Lam", ",", " ", "Q"}], "]"}], "]"}], "]"}]}], ";"}]}], "Code",
 CellLabel->"In[24]:=",ExpressionUUID->"33b3b7b1-1904-5e4b-ac0a-de5fe0082684"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Module", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"tau", ",", " ", "del"}], "}"}], ",", "\n", "  ", 
   RowBox[{
    RowBox[{"tau", " ", "=", " ", 
     RowBox[{"modelTr", "[", 
      RowBox[{"Lam", ",", " ", "Q"}], "]"}]}], ";", "\n", "  ", 
    RowBox[{"del", " ", "=", " ", 
     RowBox[{"modelDet", "[", 
      RowBox[{"Lam", ",", " ", "Q"}], "]"}]}], ";", "\n", "  ", 
    RowBox[{"Print", "[", 
     RowBox[{"\"\<tr  DX = \>\"", ",", " ", "tau"}], "]"}], ";", "\n", "  ", 
    RowBox[{"Print", "[", 
     RowBox[{"\"\<det DX = \>\"", ",", " ", "del"}], "]"}], ";", "\n", "  ", 
    RowBox[{"assert", "[", 
     RowBox[{"\"\<2.1: tr DX = -4H\>\"", ",", " ", 
      RowBox[{"zeroQ", "[", 
       RowBox[{"tau", " ", "+", " ", 
        RowBox[{"4", " ", "H"}]}], "]"}]}], "]"}], ";", "\n", "  ", 
    RowBox[{"assert", "[", 
     RowBox[{"\"\<2.1: det DX = 3H^2 + Q u - u^2\>\"", ",", " ", 
      RowBox[{"zeroQ", "[", 
       RowBox[{"del", " ", "-", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           RowBox[{"H", "^", "2"}]}], " ", "+", " ", 
          RowBox[{"Q", " ", "u"}], " ", "-", " ", 
          RowBox[{"u", "^", "2"}]}], ")"}]}], "]"}]}], "]"}], ";", "\n", "  ", 
    RowBox[{"assert", "[", 
     RowBox[{"\"\<2.1: the axis u = 0 is invariant, i.e. u divides F2\>\"", ",",
       "\n", "    ", 
      RowBox[{"zeroQ", "[", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"H", ",", " ", "u"}], "]"}], " ", "-", " ", 
        RowBox[{"u", " ", 
         RowBox[{"(", 
          RowBox[{"-", "H"}], ")"}]}]}], "]"}]}], "]"}], ";", "\n", "  ", 
    RowBox[{"assert", "[", 
     RowBox[{"\"\<2.1: the axis H = 0 is not invariant, since F1 carries the \
term Q u\>\"", ",", "\n", "    ", 
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{"F1", "[", 
         RowBox[{"0", ",", " ", "u", ",", " ", "0", ",", " ", "Q"}], "]"}], 
        "]"}], " ", "=!=", " ", "0"}]}], "]"}]}]}], "]"}]], "Code",
 CellLabel->"In[30]:=",ExpressionUUID->"a6fadf85-f39e-7a4c-84bc-1fcae168daac"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"tr  DX = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", "4"}], " ", "H"}]}],
  SequenceForm["tr  DX = ", (-4) $CellContext`H],
  Editable->False]], "Print",
 CellChangeTimes->{3.996531549981577*^9, 3.9965407200693283`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[30]:=",ExpressionUUID->"b13e3934-18bf-8640-82af-fdcd8008d597"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"det DX = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"3", " ", 
     SuperscriptBox["H", "2"]}], "+", 
    RowBox[{"Q", " ", "u"}], "-", 
    SuperscriptBox["u", "2"]}]}],
  SequenceForm[
  "det DX = ", 
   3 $CellContext`H^2 + $CellContext`Q $CellContext`u - $CellContext`u^2],
  Editable->False]], "Print",
 CellChangeTimes->{3.996531549981577*^9, 3.996540720073324*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[30]:=",ExpressionUUID->"17a96533-ad08-0a4f-b971-472b18ad27fa"]
}, Open  ]],

Cell[BoxData[
 StyleBox["\<\"2.1: the axis H = 0 is not invariant, since F1 carries the \
term Q u: verified\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.996531549987255*^9, 3.9965407200823135`*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"5b5c9bd6-9c9d-184c-a1d1-42a82e0c3c6d"]
}, Open  ]],

Cell["\<\
The determinant is the one place where the exploratory notes carried a sign \
error, so the antidiagonal contribution is isolated and checked on its own.\
\>", "Text",ExpressionUUID->"5d14748f-fe53-ff49-bf10-c83f227928ed"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"assert", "[", 
  RowBox[{"\"\<2.2: the antidiagonal contribution to det DX is + u (Q - \
u)\>\"", ",", "\n", "  ", 
   RowBox[{"zeroQ", "[", 
    RowBox[{
     RowBox[{"modelDet", "[", 
      RowBox[{"Lam", ",", " ", "Q"}], "]"}], " ", "-", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        RowBox[{"H", "^", "2"}]}], " ", "+", " ", 
       RowBox[{"u", " ", 
        RowBox[{"(", 
         RowBox[{"Q", " ", "-", " ", "u"}], ")"}]}]}], ")"}]}], "]"}]}], 
  "]"}]], "Code",
 CellLabel->"In[31]:=",ExpressionUUID->"50fe68b4-3528-684c-a0bd-aed7e04b869f"],

Cell[BoxData[
 StyleBox["\<\"2.2: the antidiagonal contribution to det DX is + u (Q - u): \
verified\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.996531550006651*^9, 3.996540720107832*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"46b3cad0-0faf-be4a-bdba-279e4b3064d7"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["3. Derivation from the dilaton-gravity model",
 FontColor->RGBColor[0, 0.5, 0]]], "Section",
 CellFrame->{{2, 0}, {0, 0}},
 CellFrameMargins->{{10, 10}, {5, 5}},
 CellFrameColor->RGBColor[0, 0.5, 0],
 CellChangeTimes->{{3.9841616996149673`*^9, 3.9841617347866936`*^9}, {
  3.9961035055110283`*^9, 3.996103522109228*^9}, {3.998422872891941*^9, 
  3.9984228737524967`*^9}, {3.9984229217631702`*^9, 3.9984229581129074`*^9}},
 Background->RGBColor[0.95, 0.98, 0.95],
 CellTags->"sec3",ExpressionUUID->"8230dd10-8c59-3a42-ad91-11facc678ba6"],

Cell[TextData[{
 "Section 2.1 of the manuscript. With ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       StyleBox["b", "TI"], TraditionalForm], "errors" -> {}, "input" -> 
     "$b$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "d1468b4e-54e2-c04d-9d4a-9cac4a451496"],
 " the areal radius, ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["H", "TI"], "\[LongEqual]", 
         OverscriptBox[
          StyleBox["b", "TI"], "."], "/", 
         StyleBox["b", "TI"]}], TraditionalForm], "errors" -> {}, "input" -> 
     "$H=\\dot b/b$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "e509036b-7b6b-e24c-91b9-2beb3b34d8fe"],
 ", and ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["u", "TI"], "\[LongEqual]", "1", "/", 
         StyleBox["b", "TI"]}], TraditionalForm], "errors" -> {}, "input" -> 
     "$u=1/b$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "6d9ea03c-4eba-2c45-8c69-1f37e81d2141"],
 ", the second equation is a kinematic identity, while the first is the ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       StyleBox["x", "TI"], TraditionalForm], "errors" -> {}, "input" -> 
     "$x$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "6981ef76-2641-a644-b0fb-878a1404db4d"],
 "-direction field equation containing the Rindler source ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"2", 
         StyleBox["Q", "TI"], "/", 
         StyleBox["b", "TI"]}], TraditionalForm], "errors" -> {}, "input" -> 
     "$2Q/b$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "5be05d7f-5345-dd4d-a9c8-f8f82ffb4aa3"],
 ". Both statements are verified here. The computation also verifies that the \
conserved quantity ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["I", "TI"], "\[LongEqual]", "2", 
         StyleBox["M", "TI"]}], TraditionalForm], "errors" -> {}, "input" -> 
     "$I=2M$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "3804f683-1d22-6943-9a4d-c2df05a1624e"],
 " reproduces the static metric function"
}], "Text",
 CellChangeTimes->{{3.996537509667019*^9, 3.9965375244886055`*^9}, {
  3.9965377882341785`*^9, 3.996537866278105*^9}, {3.99710867767885*^9, 
  3.99710868368248*^9}},ExpressionUUID->"b08d1c6a-a277-a944-893e-\
58bf2007c000"],

Cell[TextData[Cell[BoxData[
 FormBox[
  TemplateBox[<|"boxes" -> FormBox[
      RowBox[{
        SuperscriptBox[
         StyleBox["K", "TI"], "2"], 
        RowBox[{"(", 
          StyleBox["b", "TI"], ")"}], "\[LongEqual]", "1", "-", 
        FractionBox[
         RowBox[{"2", 
           StyleBox["M", "TI"]}], 
         StyleBox["b", "TI"]], "-", 
        FractionBox[
         RowBox[{"\[CapitalLambda]", 
           SuperscriptBox[
            StyleBox["b", "TI"], "2"]}], "3"], "-", 
        StyleBox["Q", "TI"], 
        StyleBox["b", "TI"]}], TraditionalForm], "errors" -> {}, "input" -> 
    "K^2(b)=1-\\frac{2M}{b}-\\frac{\\Lambda b^2}{3}-Qb", "state" -> "Boxes"|>,
   "TeXAssistantTemplate"], 
  TraditionalForm]],ExpressionUUID->"7711fcdf-ea6b-bb47-8383-5ebbd13e2aea"]], \
"Text",
 CellChangeTimes->{{3.997108688724428*^9, 3.9971086936844425`*^9}, {
  3.99710872799255*^9, 3.997108731538849*^9}, {3.9971088487995453`*^9, 
  3.997108850007454*^9}},ExpressionUUID->"7a604d49-45f2-a041-8672-\
26d8c4e8fc41"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Module", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "bb", ",", " ", "Hb", ",", " ", "ub", ",", " ", "lhs", ",", " ", "rhs", ",",
      " ", "HdotFromField", ",", " ", "target", ",", " ", "K2", ",", " ", 
     "Ival", ",", " ", "Hsq"}], "}"}], ",", "\n", "  ", 
   RowBox[{
    RowBox[{"bb", " ", "=", " ", 
     RowBox[{"bfun", "[", "t", "]"}]}], ";", "\n", "  ", 
    RowBox[{"Hb", " ", "=", " ", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{"bb", ",", " ", "t"}], "]"}], "/", "bb"}]}], ";", "\n", "  ", 
    RowBox[{"ub", " ", "=", " ", 
     RowBox[{"1", "/", "bb"}]}], ";", "\n", "  ", 
    RowBox[{"lhs", " ", "=", " ", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"bb", ",", " ", 
          RowBox[{"{", 
           RowBox[{"t", ",", " ", "2"}], "}"}]}], "]"}], "/", "bb"}]}], " ", "+",
       " ", 
      RowBox[{"Hb", "^", "2"}], " ", "+", " ", 
      RowBox[{"ub", "^", "2"}]}]}], ";", "\n", "  ", 
    RowBox[{"rhs", " ", "=", " ", 
     RowBox[{"Lam", " ", "+", " ", 
      RowBox[{"2", " ", "Q", " ", "ub"}]}]}], ";", "\n", "  ", 
    RowBox[{"HdotFromField", " ", "=", " ", 
     RowBox[{"Simplify", "[", "\n", "    ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{"bb", ",", " ", 
            RowBox[{"{", 
             RowBox[{"t", ",", " ", "2"}], "}"}]}], "]"}], "/", "bb"}], " ", "-",
          " ", 
         RowBox[{"Hb", "^", "2"}]}], ")"}], " ", "/.", " ", 
       RowBox[{"First", "[", 
        RowBox[{"Solve", "[", 
         RowBox[{
          RowBox[{"lhs", " ", "==", " ", "rhs"}], ",", " ", 
          RowBox[{"D", "[", 
           RowBox[{"bb", ",", " ", 
            RowBox[{"{", 
             RowBox[{"t", ",", " ", "2"}], "}"}]}], "]"}]}], "]"}], "]"}]}], 
      "]"}]}], ";", "\n", "  ", 
    RowBox[{"target", " ", "=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", "2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"Lam", " ", "-", " ", 
         RowBox[{"3", " ", 
          RowBox[{"Hb", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"ub", "^", "2"}]}], ")"}]}], " ", "+", " ", 
      RowBox[{"Q", " ", "ub"}]}]}], ";", "\n", "  ", 
    RowBox[{"assert", "[", 
     RowBox[{"\"\<3.1: the x-direction field equation gives Hdot of (1.4)\>\"",
       ",", "\n", "    ", 
      RowBox[{"zeroQ", "[", 
       RowBox[{"HdotFromField", " ", "-", " ", "target"}], "]"}]}], "]"}], ";",
     "\n", "  ", 
    RowBox[{"assert", "[", 
     RowBox[{"\"\<3.1: udot = -H u is a kinematic identity, not a field \
equation\>\"", ",", "\n", "    ", 
      RowBox[{"zeroQ", "[", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"ub", ",", " ", "t"}], "]"}], " ", "+", " ", 
        RowBox[{"Hb", " ", "ub"}]}], "]"}]}], "]"}], ";", "\n", "  ", 
    RowBox[{"(*", " ", 
     RowBox[{
      RowBox[{"Hsq", " ", "stands", " ", "for", " ", 
       RowBox[{"H", "^", "2"}]}], ";", " ", 
      RowBox[{
      "solving", " ", "for", " ", "a", " ", "plain", " ", "symbol", " ", 
       "rather", " ", "than", " ", "for", " ", "a", " ", "power"}]}], " ", 
     "*)"}], "\n", "  ", 
    RowBox[{"Ival", " ", "=", " ", 
     RowBox[{
      RowBox[{"Hsq", " ", 
       RowBox[{"bs", "^", "3"}]}], " ", "-", " ", 
      RowBox[{"Lam", " ", 
       RowBox[{
        RowBox[{"bs", "^", "3"}], "/", "3"}]}], " ", "-", " ", 
      RowBox[{"Q", " ", 
       RowBox[{"bs", "^", "2"}]}], " ", "+", " ", "bs"}]}], ";", "\n", "  ", 
    RowBox[{"K2", "   ", "=", " ", 
     RowBox[{"1", " ", "-", " ", 
      RowBox[{"2", " ", 
       RowBox[{"MM", "/", "bs"}]}], " ", "-", " ", 
      RowBox[{"Lam", " ", 
       RowBox[{
        RowBox[{"bs", "^", "2"}], "/", "3"}]}], " ", "-", " ", 
      RowBox[{"Q", " ", "bs"}]}]}], ";", "\n", "  ", 
    RowBox[{"assert", "[", 
     RowBox[{"\"\<3.2: I = 2M is equivalent to bdot^2 = -K^2(b) of the static \
solution\>\"", ",", "\n", "    ", 
      RowBox[{"zeroQ", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Hsq", " ", 
           RowBox[{"bs", "^", "2"}]}], " ", "/.", " ", 
          RowBox[{"First", "[", 
           RowBox[{"Solve", "[", 
            RowBox[{
             RowBox[{"Ival", " ", "==", " ", 
              RowBox[{"2", " ", "MM"}]}], ",", " ", "Hsq"}], "]"}], "]"}]}], 
         ")"}], " ", "+", " ", "K2"}], "]"}]}], "]"}]}]}], "]"}]], "Code",
 CellLabel->"In[32]:=",ExpressionUUID->"753cdb7f-2dfb-4c4f-a08e-e95232aaf496"],

Cell[BoxData[
 StyleBox["\<\"3.2: I = 2M is equivalent to bdot^2 = -K^2(b) of the static \
solution: verified\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.9965315500338516`*^9, 3.9965407201418304`*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"0efd9e61-e787-2542-974c-d06c4d28fe6e"]
}, Open  ]],

Cell[TextData[{
 "The parameter identifications\n\n",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"\[CapitalLambda]", "\[LongEqual]", "3", 
         SubscriptBox["\[CapitalLambda]", 
          StyleBox["Grumiller", FontSlant -> "Plain"]], ",    ", 
         StyleBox["Q", "TI"], "\[LongEqual]", "-2", 
         StyleBox["a", "TI"], ","}], TraditionalForm], "errors" -> {}, 
     "input" -> "$\\Lambda=3\\Lambda_{\\mathrm{Grumiller}}, \\qquad Q=-2a,$", 
     "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "b834d7c3-6781-f646-b01c-e0910b2c6885"],
 " \n\nwith ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       StyleBox["a", "TI"], TraditionalForm], "errors" -> {}, "input" -> 
     "$a$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "f22b1ad4-c9d7-024b-87da-5869a62f07a7"],
 " the Rindler acceleration, are purely notational and introduce no \
additional computation. The parameter ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       StyleBox["M", "TI"], TraditionalForm], "errors" -> {}, "input" -> 
     "$M$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "b096d8ea-d576-c745-b565-16604ec09169"],
 " is the conserved mass parameter of the static solution. It is not \
identified here with a four-dimensional Misner-Sharp mass."
}], "Text",
 CellChangeTimes->{{3.9965378957398205`*^9, 
  3.9965379699959335`*^9}},ExpressionUUID->"1d9cd989-9f4e-c442-831e-\
dd0d014a8a49"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["4. The nilpotent equilibria and the intrinsic \
coefficients",
 FontColor->RGBColor[0, 0.5, 0]]], "Section",
 CellFrame->{{2, 0}, {0, 0}},
 CellFrameMargins->{{10, 10}, {5, 5}},
 CellFrameColor->RGBColor[0, 0.5, 0],
 CellChangeTimes->{{3.9841616996149673`*^9, 3.9841617347866936`*^9}, {
  3.9961035055110283`*^9, 3.996103522109228*^9}, {3.998422872891941*^9, 
  3.9984228737524967`*^9}, {3.9984229217631702`*^9, 3.998422978160921*^9}},
 Background->RGBColor[0.95, 0.98, 0.95],
 CellTags->"sec4",ExpressionUUID->"cd4d98cf-60c4-9d4d-b764-3d58e4b488bf"],

Cell[CellGroupData[{

Cell[TextData[StyleBox["4.1 Completeness of the nilpotent locus",
 FontColor->RGBColor[0.6, 0, 0]]], "Subsection",
 CellFrame->{{2, 0}, {0, 0}},
 CellFrameMargins->{{10, 10}, {5, 5}},
 CellFrameColor->RGBColor[0.6, 0, 0],
 CellChangeTimes->{{3.9841600295676575`*^9, 3.9841600299620647`*^9}, {
  3.984160109139717*^9, 3.9841601650218716`*^9}, {3.9841602725877094`*^9, 
  3.9841603231017017`*^9}, {3.984160401527149*^9, 3.9841604279416504`*^9}, {
  3.984160499972679*^9, 3.984160500582493*^9}, {3.9961034389690857`*^9, 
  3.996103440260908*^9}, {3.9961034702925396`*^9, 3.9961034747700024`*^9}, {
  3.998423330029623*^9, 3.99842339487339*^9}},
 Background->RGBColor[
  0.9803921568627451, 0.984313725490196, 0.9490196078431372],
 CellTags->"sub41",ExpressionUUID->"ae60669f-af37-b744-af59-46703db885aa"],

Cell[TextData[{
 "The nilpotent locus is obtained twice, using two complementary methods.\n\n\
First, by the case analysis of Section 2.3 of the manuscript: ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubscriptBox[
          StyleBox["F", "TI"], "2"], "\[LongEqual]", "0"}], TraditionalForm], 
     "errors" -> {}, "input" -> "$F_2=0$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "0817bad0-da47-864e-a8a5-cf3afc132071"],
 " splits into the two branches ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["u", "TI"], "\[LongEqual]", "0"}], TraditionalForm], 
     "errors" -> {}, "input" -> "$u=0$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "670573df-c17f-db42-b352-9f5ce3e193ec"],
 " and ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["H", "TI"], "\[LongEqual]", "0"}], TraditionalForm], 
     "errors" -> {}, "input" -> "$H=0$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "bea32fbc-a9df-4a44-abb0-9a1da0c61175"],
 ", and each branch is closed by a single univariate ",
 ButtonBox["Solve",
  BaseStyle->"Link",
  ButtonData->"paclet:ref/Solve"],
 ". This is the primary derivation and the version to read.\n\nSecond, by \
computing the locus as a saturated ideal, following the formulation described \
in Section 9 of the manuscript. Two implementation details are essential \
relative to a naive call. The saturation variable must be declared as an \
elimination variable. Moreover, when elimination variables are present, ",
 Cell[BoxData[
 "GroebnerBasis"], "Input",ExpressionUUID->
  "51e2e7ce-187b-564a-865d-c43e090c60d6"],
 " uses ",
 Cell[BoxData[
 "EliminationOrder"], "Input",ExpressionUUID->
  "1ea80256-d1e8-e243-9736-e82e05e38c13"],
 "; supplying ",
 Cell[BoxData[
 "DegreeReverseLexicographic"], "Input",ExpressionUUID->
  "6d0cd5ce-422a-e64f-9b3e-ee05d8c0abf7"],
 " in that setting is rejected with a message, leaving the call unevaluated. \
An unguarded ",
 Cell[BoxData[
 "Print"], "Input",ExpressionUUID->"090c50c7-c3ca-3442-9dc3-47211213d4e3"],
 " would then display the unevaluated expression as though it were a result. \
The incompatible option is therefore omitted, and the returned object is \
explicitly checked to be a genuine list rather than accepted on the basis of \
its printed form."
}], "Text",
 CellChangeTimes->{{3.9965380170384197`*^9, 3.996538068461916*^9}, {
  3.996538099793974*^9, 
  3.9965382026027813`*^9}},ExpressionUUID->"e8bf9c82-5193-3241-999c-\
595a34d40ae1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Module", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "eqs", ",", " ", "tau", ",", " ", "del", ",", " ", "caseU", ",", " ", 
     "caseH", ",", " ", "gb"}], "}"}], ",", "\n", "  ", 
   RowBox[{
    RowBox[{"tau", " ", "=", " ", 
     RowBox[{"modelTr", "[", 
      RowBox[{"Lam", ",", " ", "Q"}], "]"}]}], ";", "\n", "  ", 
    RowBox[{"del", " ", "=", " ", 
     RowBox[{"modelDet", "[", 
      RowBox[{"Lam", ",", " ", "Q"}], "]"}]}], ";", "\n", "  ", 
    RowBox[{"eqs", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"F1", "[", 
        RowBox[{"H", ",", " ", "u", ",", " ", "Lam", ",", " ", "Q"}], "]"}], ",",
        " ", 
       RowBox[{"F2", "[", 
        RowBox[{"H", ",", " ", "u"}], "]"}], ",", " ", "tau", ",", " ", 
       "del"}], "}"}]}], ";", "\n", "\n", "  ", 
    RowBox[{"(*", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"branch", " ", "u"}], " ", "=", " ", 
       RowBox[{
        RowBox[{"0", " ", ":", " ", "det"}], " ", "=", " ", 
        RowBox[{
         RowBox[{"3", 
          RowBox[{"H", "^", "2"}], " ", "and", " ", "tr"}], " ", "=", " ", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], "H", " ", "force", " ", "H"}], " ", "=", " ", 
          "0"}]}]}]}], ",", " ", 
      RowBox[{
       RowBox[{"then", " ", "F1", " ", "forces", " ", "Lam"}], " ", "=", " ", 
       "0"}]}], " ", "*)"}], "\n", "  ", 
    RowBox[{"caseU", " ", "=", " ", 
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"del", " ", "/.", " ", 
            RowBox[{"u", " ", "->", " ", "0"}]}], ")"}], " ", "==", " ", 
          "0"}], ",", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"tau", " ", "/.", " ", 
            RowBox[{"u", " ", "->", " ", "0"}]}], ")"}], " ", "==", " ", 
          "0"}]}], "}"}], ",", " ", 
       RowBox[{"{", "H", "}"}]}], "]"}]}], ";", "\n", "  ", 
    RowBox[{"assert", "[", 
     RowBox[{"\"\<4.1: on u = 0 the nilpotency conditions force H = 0\>\"", ",",
       "\n", "    ", 
      RowBox[{
       RowBox[{"Union", "[", 
        RowBox[{"Simplify", "[", 
         RowBox[{"H", " ", "/.", " ", "caseU"}], "]"}], "]"}], " ", "===", 
       " ", 
       RowBox[{"{", "0", "}"}]}]}], "]"}], ";", "\n", "  ", 
    RowBox[{"assert", "[", 
     RowBox[{"\"\<4.1: at the origin the equilibrium condition is Lam = 0\>\"",
       ",", "\n", "    ", 
      RowBox[{"zeroQ", "[", 
       RowBox[{
        RowBox[{"F1", "[", 
         RowBox[{"0", ",", " ", "0", ",", " ", "Lam", ",", " ", "Q"}], "]"}], 
        " ", "-", " ", 
        RowBox[{"Lam", "/", "2"}]}], "]"}]}], "]"}], ";", "\n", "\n", "  ", 
    RowBox[{"(*", " ", 
     RowBox[{
      RowBox[{"branch", " ", "H"}], " ", "=", " ", 
      RowBox[{
       RowBox[{"0", " ", ":", " ", "det"}], " ", "=", " ", 
       RowBox[{
        RowBox[{"u", " ", 
         RowBox[{"(", 
          RowBox[{"Q", " ", "-", " ", "u"}], ")"}], " ", "gives", " ", "u"}], 
        " ", "=", " ", 
        RowBox[{
         RowBox[{"0", " ", "or", " ", "u"}], " ", "=", " ", "Q"}]}]}]}], " ", 
     "*)"}], "\n", "  ", 
    RowBox[{"assert", "[", 
     RowBox[{"\"\<4.1: on H = 0 the determinant is u (Q - u)\>\"", ",", "\n", 
      "    ", 
      RowBox[{"zeroQ", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"del", " ", "/.", " ", 
          RowBox[{"H", " ", "->", " ", "0"}]}], ")"}], " ", "-", " ", 
        RowBox[{"u", " ", 
         RowBox[{"(", 
          RowBox[{"Q", " ", "-", " ", "u"}], ")"}]}]}], "]"}]}], "]"}], ";", 
    "\n", "  ", 
    RowBox[{"caseH", " ", "=", " ", 
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"del", " ", "/.", " ", 
          RowBox[{"H", " ", "->", " ", "0"}]}], ")"}], " ", "==", " ", "0"}], 
       ",", " ", "u"}], "]"}]}], ";", "\n", "  ", 
    RowBox[{"assert", "[", 
     RowBox[{"\"\<4.1: on H = 0 the nilpotent branches are u = 0 and u = \
Q\>\"", ",", "\n", "    ", 
      RowBox[{
       RowBox[{"Sort", "[", 
        RowBox[{"Simplify", "[", 
         RowBox[{"u", " ", "/.", " ", "caseH"}], "]"}], "]"}], " ", "===", 
       " ", 
       RowBox[{"Sort", "[", 
        RowBox[{"{", 
         RowBox[{"0", ",", " ", "Q"}], "}"}], "]"}]}]}], "]"}], ";", "\n", 
    "  ", 
    RowBox[{"assert", "[", 
     RowBox[{"\"\<4.1: the branch u = Q closes with Lam = -Q^2\>\"", ",", 
      "\n", "    ", 
      RowBox[{"zeroQ", "[", 
       RowBox[{"F1", "[", 
        RowBox[{"0", ",", " ", "Q", ",", " ", 
         RowBox[{"-", 
          RowBox[{"Q", "^", "2"}]}], ",", " ", "Q"}], "]"}], "]"}]}], "]"}], ";",
     "\n", "\n", "  ", 
    RowBox[{"(*", " ", 
     RowBox[{
      RowBox[{
      "the", " ", "same", " ", "locus", " ", "as", " ", "a", " ", "saturated",
        " ", "ideal"}], ";", " ", 
      RowBox[{
      "see", " ", "the", " ", "note", " ", "above", " ", "on", " ", "the", " ",
        "ordering"}]}], " ", "*)"}], "\n", "  ", 
    RowBox[{"gb", " ", "=", " ", 
     RowBox[{"GroebnerBasis", "[", 
      RowBox[{
       RowBox[{"Append", "[", 
        RowBox[{"eqs", ",", " ", 
         RowBox[{
          RowBox[{"tt", " ", 
           RowBox[{"(", 
            RowBox[{"Q", " ", "-", " ", "u"}], ")"}]}], " ", "-", " ", 
          "1"}]}], "]"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"Lam", ",", " ", "Q", ",", " ", "H", ",", " ", "u"}], "}"}], ",",
        " ", 
       RowBox[{"{", "tt", "}"}]}], "]"}]}], ";", "\n", "  ", 
    RowBox[{"assert", "[", 
     RowBox[{"\"\<4.1: the saturated Groebner basis evaluates to an explicit \
list\>\"", ",", "\n", "    ", 
      RowBox[{
       RowBox[{"ListQ", "[", "gb", "]"}], " ", "&&", " ", 
       RowBox[{"FreeQ", "[", 
        RowBox[{"gb", ",", " ", "GroebnerBasis"}], "]"}]}]}], "]"}], ";", 
    "\n", "  ", 
    RowBox[{"Print", "[", 
     RowBox[{"\"\<nilpotent locus, saturated by Q - u \[NotEqual] 0: \>\"", ",",
       " ", 
      RowBox[{"Factor", " ", "/@", " ", "gb"}]}], "]"}]}]}], "]"}]], "Code",
 CellChangeTimes->{{3.9965382351276665`*^9, 3.9965382367491493`*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"16fbda68-5764-e940-8c66-e8d39a375329"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"nilpotent locus, saturated by Q - u \[NotEqual] 0: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"u", ",", "H", ",", "Lam"}], "}"}]}],
  SequenceForm[
  "nilpotent locus, saturated by Q - u \[NotEqual] 0: ", {$CellContext`u, \
$CellContext`H, $CellContext`Lam}],
  Editable->False]], "Print",
 CellChangeTimes->{3.996531550056719*^9, 3.9965407201923294`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[33]:=",ExpressionUUID->"a4a4ec03-ac3d-0c42-8dba-043d7044432e"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["4.2 The two points",
 FontColor->RGBColor[0.6, 0, 0]]], "Subsection",
 CellFrame->{{2, 0}, {0, 0}},
 CellFrameMargins->{{10, 10}, {5, 5}},
 CellFrameColor->RGBColor[0.6, 0, 0],
 CellChangeTimes->{{3.9841600295676575`*^9, 3.9841600299620647`*^9}, {
  3.984160109139717*^9, 3.9841601650218716`*^9}, {3.9841602725877094`*^9, 
  3.9841603231017017`*^9}, {3.984160401527149*^9, 3.9841604279416504`*^9}, {
  3.984160499972679*^9, 3.984160500582493*^9}, {3.9961034389690857`*^9, 
  3.996103440260908*^9}, {3.9961034702925396`*^9, 3.9961034747700024`*^9}, {
  3.998423330029623*^9, 3.998423416161047*^9}},
 Background->RGBColor[
  0.9803921568627451, 0.984313725490196, 0.9490196078431372],
 CellTags->"sub42",ExpressionUUID->"1a4478f6-893a-5546-ba00-8e216340e658"],

Cell[TextData[{
 "For ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["Q", "TI"], "\[NotEqual]", "0"}], TraditionalForm], 
     "errors" -> {}, "input" -> "$Q\\neq0$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "b88178e6-d2fc-0748-9330-48943ace562d"],
 ", the two equilibria are distinct, and the Jacobian at each point is \
rank-one nilpotent. The coefficients are evaluated using the normalisation \
fixed in Section 1.3, so the sign of ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       StyleBox["b", "TI"], TraditionalForm], "errors" -> {}, "input" -> 
     "$b$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "263f96fc-999b-1f49-a928-81c60840c7f6"],
 " at the vacuum is determined by the chosen kernel generator and agrees with \
the value quoted in the manuscript, rather than depending on the arbitrary \
sign of the basis vector returned by ",
 Cell[BoxData[
 "NullSpace"], "Input",ExpressionUUID->"8c382c6a-db14-c746-91a1-c5b6600ebf57"],
 "."
}], "Text",
 CellChangeTimes->{{3.996538274443659*^9, 
  3.9965383573267384`*^9}},ExpressionUUID->"12cca512-a001-a846-9a05-\
7235c1f7082b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ClearAll", "[", 
    RowBox[{"$p0", ",", " ", "$pQ"}], "]"}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"$p0", " ", "=", " ", 
   RowBox[{"btCoefficients", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"F1", "[", 
        RowBox[{"H", ",", " ", "u", ",", " ", "0", ",", " ", "Q"}], "]"}], ",",
        " ", 
       RowBox[{"F2", "[", 
        RowBox[{"H", ",", " ", "u"}], "]"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"H", ",", " ", "u"}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"0", ",", " ", "0"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"$pQ", " ", "=", " ", 
    RowBox[{"btCoefficients", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"F1", "[", 
         RowBox[{"H", ",", " ", "u", ",", " ", 
          RowBox[{"-", 
           RowBox[{"Q", "^", "2"}]}], ",", " ", "Q"}], "]"}], ",", " ", 
        RowBox[{"F2", "[", 
         RowBox[{"H", ",", " ", "u"}], "]"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"H", ",", " ", "u"}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"0", ",", " ", "Q"}], "}"}]}], "]"}]}], ";"}], "\n"}], "\n", 
 RowBox[{"Module", "[", 
  RowBox[{
   RowBox[{"{", "}"}], ",", "\n", "  ", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<p0: J = \>\"", ",", " ", 
      RowBox[{"$p0", "[", "\"\<J\>\"", "]"}], ",", " ", "\"\<, q0 = \>\"", ",",
       " ", 
      RowBox[{"$p0", "[", "\"\<q0\>\"", "]"}], ",", "\n", 
      "        ", "\"\<, a = \>\"", ",", " ", 
      RowBox[{"$p0", "[", "\"\<a\>\"", "]"}], ",", " ", "\"\<, b = \>\"", ",",
       " ", 
      RowBox[{"$p0", "[", "\"\<b\>\"", "]"}]}], "]"}], ";", "\n", "  ", 
    RowBox[{"assert", "[", 
     RowBox[{"\"\<4.2: J(p0) is nilpotent\>\"", ",", " ", 
      RowBox[{"zeroQ", "[", 
       RowBox[{"$p0", "[", "\"\<NilpotencyResidue\>\"", "]"}], "]"}]}], "]"}],
     ";", "\n", "  ", 
    RowBox[{"assert", "[", 
     RowBox[{"\"\<4.2: J(p0) is nonzero, which requires Q != 0\>\"", ",", 
      "\n", "    ", 
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{"$p0", "[", "\"\<J\>\"", "]"}], "]"}], " ", "=!=", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", " ", "0"}], "}"}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"0", ",", " ", "0"}], "}"}]}], "}"}]}]}], "]"}], ";", "\n", 
    "  ", 
    RowBox[{"assert", "[", 
     RowBox[{"\"\<4.2: ker J(p0) is spanned by (1,0), the tangent to the \
invariant axis\>\"", ",", "\n", "    ", 
      RowBox[{
       RowBox[{"$p0", "[", "\"\<q0\>\"", "]"}], " ", "===", " ", 
       RowBox[{"{", 
        RowBox[{"1", ",", " ", "0"}], "}"}]}]}], "]"}], ";", "\n", "  ", 
    RowBox[{"assert", "[", 
     RowBox[{"\"\<4.2: a(p0) = 0\>\"", ",", " ", 
      RowBox[{"zeroQ", "[", 
       RowBox[{"$p0", "[", "\"\<a\>\"", "]"}], "]"}]}], "]"}], ";", "\n", 
    "  ", 
    RowBox[{"assert", "[", 
     RowBox[{"\"\<4.2: b(p0) = -4\>\"", ",", " ", 
      RowBox[{"zeroQ", "[", 
       RowBox[{
        RowBox[{"$p0", "[", "\"\<b\>\"", "]"}], " ", "+", " ", "4"}], "]"}]}],
      "]"}], ";", "\n", "\n", "  ", 
    RowBox[{"Print", "[", 
     RowBox[{"\"\<pQ: J = \>\"", ",", " ", 
      RowBox[{"$pQ", "[", "\"\<J\>\"", "]"}], ",", " ", "\"\<, q0 = \>\"", ",",
       " ", 
      RowBox[{"$pQ", "[", "\"\<q0\>\"", "]"}], ",", "\n", 
      "        ", "\"\<, a = \>\"", ",", " ", 
      RowBox[{"$pQ", "[", "\"\<a\>\"", "]"}], ",", " ", "\"\<, b = \>\"", ",",
       " ", 
      RowBox[{"$pQ", "[", "\"\<b\>\"", "]"}]}], "]"}], ";", "\n", "  ", 
    RowBox[{"assert", "[", 
     RowBox[{"\"\<4.2: J(pQ) is nilpotent\>\"", ",", " ", 
      RowBox[{"zeroQ", "[", 
       RowBox[{"$pQ", "[", "\"\<NilpotencyResidue\>\"", "]"}], "]"}]}], "]"}],
     ";", "\n", "  ", 
    RowBox[{"assert", "[", 
     RowBox[{"\"\<4.2: ker J(pQ) is spanned by (0,1), the tangent to the \
neutrality line\>\"", ",", "\n", "    ", 
      RowBox[{
       RowBox[{"$pQ", "[", "\"\<q0\>\"", "]"}], " ", "===", " ", 
       RowBox[{"{", 
        RowBox[{"0", ",", " ", "1"}], "}"}]}]}], "]"}], ";", "\n", "  ", 
    RowBox[{"assert", "[", 
     RowBox[{"\"\<4.2: a(pQ) = +Q/2, not -Q/2\>\"", ",", " ", 
      RowBox[{"zeroQ", "[", 
       RowBox[{
        RowBox[{"$pQ", "[", "\"\<a\>\"", "]"}], " ", "-", " ", 
        RowBox[{"Q", "/", "2"}]}], "]"}]}], "]"}], ";", "\n", "  ", 
    RowBox[{"assert", "[", 
     RowBox[{"\"\<4.2: b(pQ) = 0\>\"", ",", " ", 
      RowBox[{"zeroQ", "[", 
       RowBox[{"$pQ", "[", "\"\<b\>\"", "]"}], "]"}]}], "]"}]}]}], 
  "]"}]}], "Code",
 CellLabel->"In[34]:=",ExpressionUUID->"8ddf9670-e084-3f4a-8b14-66210e0ef6f9"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"p0: J = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "Q"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}]}], "}"}], 
   "\[InvisibleSpace]", "\<\", q0 = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0"}], "}"}], "\[InvisibleSpace]", "\<\", a = \"\>", "\[InvisibleSpace]",
    "0", "\[InvisibleSpace]", "\<\", b = \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "4"}]}],
  SequenceForm[
  "p0: J = ", {{0, $CellContext`Q}, {0, 0}}, ", q0 = ", {1, 0}, ", a = ", 0, 
   ", b = ", -4],
  Editable->False]], "Print",
 CellChangeTimes->{3.9965315500796185`*^9, 3.9965407202213287`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[34]:=",ExpressionUUID->"6f03deac-c508-2045-a8ef-0d3ec88a9e44"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"pQ: J = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "Q"}], ",", "0"}], "}"}]}], "}"}], 
   "\[InvisibleSpace]", "\<\", q0 = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1"}], "}"}], "\[InvisibleSpace]", "\<\", a = \"\>", "\[InvisibleSpace]", 
   FractionBox["Q", "2"], "\[InvisibleSpace]", "\<\", b = \"\>", "\[InvisibleSpace]",
    "0"}],
  SequenceForm[
  "pQ: J = ", {{0, 0}, {-$CellContext`Q, 0}}, ", q0 = ", {0, 1}, ", a = ", 
   Rational[1, 2] $CellContext`Q, ", b = ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.9965315500796185`*^9, 3.9965407202253284`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[34]:=",ExpressionUUID->"e1a5b3ec-2290-1a4c-a7ae-65efaf4680fe"]
}, Open  ]],

Cell[BoxData[
 StyleBox["\<\"4.2: b(pQ) = 0: verified\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.996531550085615*^9, 3.9965407202273293`*^9},
 CellLabel->"Out[37]=",ExpressionUUID->"7fa5e26d-0629-084a-a170-8408143c0351"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["5. Darboux integrability",
 FontColor->RGBColor[0, 0.5, 0]]], "Section",
 CellFrame->{{2, 0}, {0, 0}},
 CellFrameMargins->{{10, 10}, {5, 5}},
 CellFrameColor->RGBColor[0, 0.5, 0],
 CellChangeTimes->{{3.9841616996149673`*^9, 3.9841617347866936`*^9}, {
  3.9961035055110283`*^9, 3.996103522109228*^9}, {3.998422872891941*^9, 
  3.9984228737524967`*^9}, {3.9984229217631702`*^9, 3.998422978160921*^9}, {
  3.99842307925502*^9, 3.998423080423416*^9}},
 Background->RGBColor[0.95, 0.98, 0.95],
 CellTags->"sec5",ExpressionUUID->"6ead023f-b4d4-2740-8aa3-244ce2404df1"],

Cell[TextData[{
 "Proposition 3.1, for the full class. The potential ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|
    "boxes" -> FormBox["\[Psi]", TraditionalForm], "errors" -> {}, "input" -> 
     "$\\psi$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "fa25e1fc-12ea-d149-b56e-1f7dc8a07868"],
 " is kept abstract. Its antiderivative weighted by ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SuperscriptBox[
        StyleBox["y", "TI"], 
        RowBox[{"-", 
          StyleBox["m", "TI"]}]], TraditionalForm], "errors" -> {}, "input" -> 
     "$y^{-m}$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "4752438b-5bd9-0c49-bffc-7b15c6593380"],
 " is defined through an explicit derivative rule rather than through \
Integrate, preventing an unevaluated symbolic integral from propagating into \
subsequent differentiations."
}], "Text",
 CellChangeTimes->{{3.996538417443825*^9, 
  3.9965384395857773`*^9}},ExpressionUUID->"c7b09bcb-3133-9b42-9aff-\
7d2fdc067703"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ClearAll", "[", 
    RowBox[{
    "psi", ",", " ", "gpsi", ",", " ", "classX", ",", " ", "classV", ",", " ",
      "classI"}], "]"}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Derivative", "[", "1", "]"}], "[", "gpsi", "]"}], "[", "y_", 
     "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{"psi", "[", "y", "]"}], " ", 
     RowBox[{"y", "^", 
      RowBox[{"(", 
       RowBox[{"-", "m"}], ")"}]}]}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"classX", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", " ", "-", " ", "m"}], ")"}], "/", "2"}], " ", 
       RowBox[{"x", "^", "2"}]}], " ", "+", " ", 
      RowBox[{"psi", "[", "y", "]"}]}], ",", " ", 
     RowBox[{
      RowBox[{"-", "x"}], " ", "y"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"classV", " ", "=", " ", 
   RowBox[{"y", "^", "m"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"classI", " ", "=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "/", "2"}], ")"}], " ", 
      RowBox[{"x", "^", "2"}], " ", 
      RowBox[{"y", "^", 
       RowBox[{"(", 
        RowBox[{"1", " ", "-", " ", "m"}], ")"}]}]}], " ", "+", " ", 
     RowBox[{"gpsi", "[", "y", "]"}]}]}], ";"}], "\n"}], "\n", 
 RowBox[{"Module", "[", 
  RowBox[{
   RowBox[{"{", "div", "}"}], ",", "\n", "  ", 
   RowBox[{
    RowBox[{"div", " ", "=", " ", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"classX", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", " ", "x"}], "]"}], " ", "+", 
      " ", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"classX", "[", 
         RowBox[{"[", "2", "]"}], "]"}], ",", " ", "y"}], "]"}]}]}], ";", 
    "\n", "  ", 
    RowBox[{"assert", "[", 
     RowBox[{"\"\<5.1: div X = -m x on the class\>\"", ",", " ", 
      RowBox[{"zeroQ", "[", 
       RowBox[{"div", " ", "+", " ", 
        RowBox[{"m", " ", "x"}]}], "]"}]}], "]"}], ";", "\n", "  ", 
    RowBox[{"assert", "[", 
     RowBox[{"\"\<5.1: V = y^m is an inverse integrating factor, div(X/V) = 0\
\>\"", ",", "\n", "    ", 
      RowBox[{"zeroQ", "[", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"classX", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "/", "classV"}], ",", " ", "x"}], 
         "]"}], " ", "+", " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"classX", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "/", "classV"}], ",", " ", "y"}], 
         "]"}]}], "]"}]}], "]"}], ";", "\n", "  ", 
    RowBox[{"assert", "[", 
     RowBox[{"\"\<5.1: I is a first integral of the class\>\"", ",", "\n", 
      "    ", 
      RowBox[{"zeroQ", "[", 
       RowBox[{"classX", " ", ".", " ", 
        RowBox[{"gradient", "[", 
         RowBox[{"classI", ",", " ", 
          RowBox[{"{", 
           RowBox[{"x", ",", " ", "y"}], "}"}]}], "]"}]}], "]"}]}], "]"}], ";",
     "\n", "  ", 
    RowBox[{"assert", "[", 
     RowBox[{"\"\<5.1: X = V X_I with X_I the Hamiltonian field of I\>\"", ",",
       "\n", "    ", 
      RowBox[{"zeroQ", "[", 
       RowBox[{"classX", " ", "-", " ", 
        RowBox[{"classV", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"D", "[", 
            RowBox[{"classI", ",", " ", "y"}], "]"}], ",", " ", 
           RowBox[{"-", 
            RowBox[{"D", "[", 
             RowBox[{"classI", ",", " ", "x"}], "]"}]}]}], "}"}]}]}], "]"}]}],
      "]"}]}]}], "]"}]}], "Code",
 CellLabel->"In[38]:=",ExpressionUUID->"663ce8a8-56a6-964f-a0a6-b798643ed8b9"],

Cell[BoxData[
 StyleBox["\<\"5.1: X = V X_I with X_I the Hamiltonian field of I: verified\"\
\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.9965315501067066`*^9, 3.996540720255331*^9},
 CellLabel->"Out[43]=",ExpressionUUID->"1cdb84af-0e97-7948-9d09-e7ff748aaa00"]
}, Open  ]],

Cell["\<\
The model is the case m = 4, and its first integral is exhibited in closed \
form.\
\>", "Text",ExpressionUUID->"1eb9e737-daf8-9b4f-9967-32908c1e3dda"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ClearAll", "[", "$Imodel", "]"}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"$Imodel", " ", "=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"H", "^", "2"}], "/", 
      RowBox[{"u", "^", "3"}]}], " ", "-", " ", 
     RowBox[{"Lam", "/", 
      RowBox[{"(", 
       RowBox[{"3", " ", 
        RowBox[{"u", "^", "3"}]}], ")"}]}], " ", "-", " ", 
     RowBox[{"Q", "/", 
      RowBox[{"u", "^", "2"}]}], " ", "+", " ", 
     RowBox[{"1", "/", "u"}]}]}], ";"}], "\n"}], "\n", 
 RowBox[{"Module", "[", 
  RowBox[{
   RowBox[{"{", "X", "}"}], ",", "\n", "  ", 
   RowBox[{
    RowBox[{"X", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"F1", "[", 
        RowBox[{"H", ",", " ", "u", ",", " ", "Lam", ",", " ", "Q"}], "]"}], ",",
        " ", 
       RowBox[{"F2", "[", 
        RowBox[{"H", ",", " ", "u"}], "]"}]}], "}"}]}], ";", "\n", "  ", 
    RowBox[{"assert", "[", 
     RowBox[{"\"\<5.2: I is a first integral of the model\>\"", ",", "\n", 
      "    ", 
      RowBox[{"zeroQ", "[", 
       RowBox[{"X", " ", ".", " ", 
        RowBox[{"gradient", "[", 
         RowBox[{"$Imodel", ",", " ", 
          RowBox[{"{", 
           RowBox[{"H", ",", " ", "u"}], "}"}]}], "]"}]}], "]"}]}], "]"}], ";",
     "\n", "  ", 
    RowBox[{"assert", "[", 
     RowBox[{"\"\<5.2: X = (u^4/2) X_I\>\"", ",", "\n", "    ", 
      RowBox[{"zeroQ", "[", 
       RowBox[{"X", " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"u", "^", "4"}], "/", "2"}], ")"}], " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"D", "[", 
            RowBox[{"$Imodel", ",", " ", "u"}], "]"}], ",", " ", 
           RowBox[{"-", 
            RowBox[{"D", "[", 
             RowBox[{"$Imodel", ",", " ", "H"}], "]"}]}]}], "}"}]}]}], 
       "]"}]}], "]"}], ";", "\n", "  ", 
    RowBox[{"assert", "[", 
     RowBox[{"\"\<5.2: the zero divisor of the inverse integrating factor is \
{u = 0}\>\"", ",", "\n", "    ", 
      RowBox[{
       RowBox[{"Reduce", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"u", "^", "4"}], "/", "2"}], " ", "==", " ", "0"}], ",", 
         " ", "u"}], "]"}], " ", "===", " ", 
       RowBox[{"(", 
        RowBox[{"u", " ", "==", " ", "0"}], ")"}]}]}], "]"}], ";", "\n", "  ", 
    RowBox[{"assert", "[", 
     RowBox[{"\"\<5.2: div X = -4H agrees with tr DX\>\"", ",", "\n", "    ", 
      RowBox[{"zeroQ", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"F1", "[", 
             RowBox[{"H", ",", " ", "u", ",", " ", "Lam", ",", " ", "Q"}], 
             "]"}], ",", " ", "H"}], "]"}], " ", "+", " ", 
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"F2", "[", 
             RowBox[{"H", ",", " ", "u"}], "]"}], ",", " ", "u"}], "]"}]}], 
         ")"}], " ", "-", " ", 
        RowBox[{"modelTr", "[", 
         RowBox[{"Lam", ",", " ", "Q"}], "]"}]}], "]"}]}], "]"}]}]}], 
  "]"}]}], "Code",
 CellLabel->"In[44]:=",ExpressionUUID->"726b1108-8127-714e-828d-5907c62a0efc"],

Cell[BoxData[
 StyleBox["\<\"5.2: div X = -4H agrees with tr DX: verified\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.9965315501266212`*^9, 3.9965407202864704`*^9},
 CellLabel->"Out[46]=",ExpressionUUID->"1b4bb568-97e3-7d44-8401-0ea469e9de5f"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["6. The two mechanisms and the dichotomy",
 FontColor->RGBColor[0, 0.5, 0]]], "Section",
 CellFrame->{{2, 0}, {0, 0}},
 CellFrameMargins->{{10, 10}, {5, 5}},
 CellFrameColor->RGBColor[0, 0.5, 0],
 CellChangeTimes->{{3.9841616996149673`*^9, 3.9841617347866936`*^9}, {
  3.9961035055110283`*^9, 3.996103522109228*^9}, {3.998422872891941*^9, 
  3.9984228737524967`*^9}, {3.9984231534620857`*^9, 3.998423154417841*^9}},
 Background->RGBColor[0.95, 0.98, 0.95],
 CellTags->"sec6",ExpressionUUID->"cec2cf22-93fa-b949-989a-eb740ab2b588"],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["6.1 Theorem 4.1: integrability forces ",
  FontColor->RGBColor[0.6, 0, 0]],
 Cell[BoxData[
  FormBox[
   StyleBox[
    RowBox[{"b", " ", "=", " ", "0"}],
    FontColor->RGBColor[0.5019607843137255, 0., 0.]], TraditionalForm]],
  ExpressionUUID->"8854852a-73a8-1a43-9bc8-134f8a4baa5d"],
 StyleBox[" off the divisor",
  FontColor->RGBColor[0.6, 0, 0]]
}], "Subsection",
 CellFrame->{{2, 0}, {0, 0}},
 CellFrameMargins->{{10, 10}, {5, 5}},
 CellFrameColor->RGBColor[0.6, 0, 0],
 CellChangeTimes->{{3.9841600295676575`*^9, 3.9841600299620647`*^9}, {
  3.984160109139717*^9, 3.9841601650218716`*^9}, {3.9841602725877094`*^9, 
  3.9841603231017017`*^9}, {3.984160401527149*^9, 3.9841604279416504`*^9}, {
  3.984160499972679*^9, 3.984160500582493*^9}, {3.9961034389690857`*^9, 
  3.996103440260908*^9}, {3.9961034702925396`*^9, 3.9961034747700024`*^9}, {
  3.998423330029623*^9, 3.998423416161047*^9}, {3.9984234469220734`*^9, 
  3.9984234521912727`*^9}},
 Background->RGBColor[
  0.9803921568627451, 0.984313725490196, 0.9490196078431372],
 CellTags->"sub61",ExpressionUUID->"1c3cc013-0820-cd4d-9c8c-314d1ab4d7fe"],

Cell[TextData[{
 "The proof rests on two identities, both verified for a generic pair ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"(", 
         RowBox[{
           StyleBox["I", "TI"], ",", 
           StyleBox["R", "TI"]}], ")"}], TraditionalForm], "errors" -> {}, 
     "input" -> "$(I,R)$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "c39c3de0-6fe5-394f-b2e9-7774b4068b2d"],
 " rather than on a selected branch. First,\n\n",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         RowBox[{
           StyleBox["t", "TI"], 
           StyleBox["r", "TI"]}], 
         StyleBox["D", "TI"], 
         RowBox[{"(", 
           RowBox[{
             StyleBox["R", "TI"], 
             SubscriptBox[
              StyleBox["X", "TI"], 
              StyleBox["I", "TI"]]}], ")"}], "\[LongEqual]", 
         RowBox[{"\[LeftAngleBracket]", 
           RowBox[{"\[Del]", 
             StyleBox["R", "TI"], ",", 
             SubscriptBox[
              StyleBox["X", "TI"], 
              StyleBox["I", "TI"]]}], "\[RightAngleBracket]"}]}], 
       TraditionalForm], "errors" -> {}, "input" -> 
     "$\\operatorname{tr} D(RX_I)=\\langle\\nabla R,X_I\\rangle$", "state" -> 
     "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "f8ea15ad-d852-2e4b-a39b-aff9b3e1c0e4"],
 "\n\nholds identically because a Hamiltonian vector field is divergence \
free. Second, at a point where $X_I$ vanishes, the gradient of this trace is\n\
\n",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
            RowBox[{
              StyleBox["D", "TI"], 
              SubscriptBox[
               StyleBox["X", "TI"], 
               StyleBox["I", "TI"]]}], ")"}], 
          StyleBox["T", "TI"]], "\[Del]", 
         StyleBox["R", "TI"], "."}], TraditionalForm], "errors" -> {}, 
     "input" -> "$(DX_I)^{T}\\nabla R.$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "45c7dcf3-842a-0b46-a18f-cd5e1221abfb"],
 "\n\nThe conclusion ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["b", "TI"], "\[LongEqual]", "0"}], TraditionalForm], 
     "errors" -> {}, "input" -> "$b=0$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "2276cfad-1986-f042-bba6-8ee5859e305f"],
 " is then immediate: when ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["R", "TI"], 
         RowBox[{"(", 
           StyleBox["p", "TI"], ")"}], "\[NotEqual]", "0"}], TraditionalForm],
      "errors" -> {}, "input" -> "$R(p)\\neq0$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "a59df7d6-7f1d-3446-af0a-9c1d29ecb28b"],
 ", the Jacobians satisfy\n\n",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["D", "TI"], 
         StyleBox["X", "TI"], 
         RowBox[{"(", 
           StyleBox["p", "TI"], ")"}], "\[LongEqual]", 
         StyleBox["R", "TI"], 
         RowBox[{"(", 
           StyleBox["p", "TI"], ")"}], " ", 
         StyleBox["D", "TI"], 
         SubscriptBox[
          StyleBox["X", "TI"], 
          StyleBox["I", "TI"]], 
         RowBox[{"(", 
           StyleBox["p", "TI"], ")"}], ","}], TraditionalForm], 
     "errors" -> {}, "input" -> "$DX(p)=R(p)\\,DX_I(p),$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "679d1059-0104-154a-84b4-be06e2374deb"],
 "\n\nand hence\n\n",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"ker", 
         StyleBox["D", "TI"], 
         StyleBox["X", "TI"], 
         RowBox[{"(", 
           StyleBox["p", "TI"], ")"}], "\[LongEqual]", "ker", 
         StyleBox["D", "TI"], 
         SubscriptBox[
          StyleBox["X", "TI"], 
          StyleBox["I", "TI"]], 
         RowBox[{"(", 
           StyleBox["p", "TI"], ")"}], "."}], TraditionalForm], 
     "errors" -> {}, "input" -> "$\\ker DX(p)=\\ker DX_I(p).$", "state" -> 
     "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "8c1c0c23-9d6f-7b4e-b621-a8bef407fb63"],
 "\n\nSince ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubscriptBox[
          StyleBox["q", "TI"], "0"], "\[Element]", "ker", 
         StyleBox["D", "TI"], 
         StyleBox["X", "TI"], 
         RowBox[{"(", 
           StyleBox["p", "TI"], ")"}]}], TraditionalForm], "errors" -> {}, 
     "input" -> "$q_0\\in\\ker DX(p)$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "c16a0f95-0d7a-2041-9b9c-4ba9577357c5"],
 ", it also belongs to ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"ker", 
         StyleBox["D", "TI"], 
         SubscriptBox[
          StyleBox["X", "TI"], 
          StyleBox["I", "TI"]], 
         RowBox[{"(", 
           StyleBox["p", "TI"], ")"}]}], TraditionalForm], "errors" -> {}, 
     "input" -> "$\\ker DX_I(p)$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "28f523ae-bdeb-1d46-b852-29b8e4dd18fa"],
 ". The final step is therefore an equality of kernels, not an additional \
computation."
}], "Text",
 CellChangeTimes->{{3.996538480029909*^9, 
  3.996538565178627*^9}},ExpressionUUID->"899ad47b-366e-b34a-8a00-\
ab6713dc9b87"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Module", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "Igen", ",", " ", "Rgen", ",", " ", "XI", ",", " ", "X", ",", " ", "tr", ",",
      " ", "gtr", ",", " ", "DXI", ",", " ", "p0rule"}], "}"}], ",", "\n", 
   "  ", 
   RowBox[{
    RowBox[{"Igen", " ", "=", " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"c", "[", 
         RowBox[{"i", ",", " ", "j"}], "]"}], " ", 
        RowBox[{"x", "^", "i"}], " ", 
        RowBox[{"y", "^", "j"}]}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"i", ",", " ", "0", ",", " ", "3"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"j", ",", " ", "0", ",", " ", "3"}], "}"}]}], "]"}]}], ";", 
    "\n", "  ", 
    RowBox[{"Rgen", " ", "=", " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"r", "[", 
         RowBox[{"i", ",", " ", "j"}], "]"}], " ", 
        RowBox[{"x", "^", "i"}], " ", 
        RowBox[{"y", "^", "j"}]}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"i", ",", " ", "0", ",", " ", "2"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"j", ",", " ", "0", ",", " ", "2"}], "}"}]}], "]"}]}], ";", 
    "\n", "  ", 
    RowBox[{"XI", "   ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"Igen", ",", " ", "y"}], "]"}], ",", " ", 
       RowBox[{"-", 
        RowBox[{"D", "[", 
         RowBox[{"Igen", ",", " ", "x"}], "]"}]}]}], "}"}]}], ";", "\n", "  ", 
    RowBox[{"X", "    ", "=", " ", 
     RowBox[{"Rgen", " ", "XI"}]}], ";", "\n", "  ", 
    RowBox[{"tr", "   ", "=", " ", 
     RowBox[{"Tr", "[", 
      RowBox[{"jacobianOf", "[", 
       RowBox[{"X", ",", " ", 
        RowBox[{"{", 
         RowBox[{"x", ",", " ", "y"}], "}"}]}], "]"}], "]"}]}], ";", "\n", 
    "  ", 
    RowBox[{"assert", "[", 
     RowBox[{"\"\<6.1: tr D(R X_I) = <grad R, X_I> identically\>\"", ",", 
      "\n", "    ", 
      RowBox[{"zeroQ", "[", 
       RowBox[{"tr", " ", "-", " ", 
        RowBox[{
         RowBox[{"gradient", "[", 
          RowBox[{"Rgen", ",", " ", 
           RowBox[{"{", 
            RowBox[{"x", ",", " ", "y"}], "}"}]}], "]"}], " ", ".", " ", 
         "XI"}]}], "]"}]}], "]"}], ";", "\n", "  ", 
    RowBox[{"(*", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"impose", " ", "X_I", 
        RowBox[{"(", "0", ")"}]}], " ", "=", " ", "0"}], ",", " ", 
      RowBox[{
       RowBox[{"i", ".", "e", ".", " ", "the"}], " ", "origin", " ", "is", " ",
        "a", " ", "critical", " ", "point", " ", "of", " ", "I"}]}], " ", 
     "*)"}], "\n", "  ", 
    RowBox[{"p0rule", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"c", "[", 
         RowBox[{"1", ",", " ", "0"}], "]"}], " ", "->", " ", "0"}], ",", " ", 
       RowBox[{
        RowBox[{"c", "[", 
         RowBox[{"0", ",", " ", "1"}], "]"}], " ", "->", " ", "0"}], ",", " ", 
       RowBox[{"x", " ", "->", " ", "0"}], ",", " ", 
       RowBox[{"y", " ", "->", " ", "0"}]}], "}"}]}], ";", "\n", "  ", 
    RowBox[{"gtr", "  ", "=", " ", 
     RowBox[{"gradient", "[", 
      RowBox[{"tr", ",", " ", 
       RowBox[{"{", 
        RowBox[{"x", ",", " ", "y"}], "}"}]}], "]"}]}], ";", "\n", "  ", 
    RowBox[{"DXI", "  ", "=", " ", 
     RowBox[{"jacobianOf", "[", 
      RowBox[{"XI", ",", " ", 
       RowBox[{"{", 
        RowBox[{"x", ",", " ", "y"}], "}"}]}], "]"}]}], ";", "\n", "  ", 
    RowBox[{"assert", "[", 
     RowBox[{"\"\<6.1: at a critical point of I, grad tr = (D X_I)^T grad R\>\
\"", ",", "\n", "    ", 
      RowBox[{"zeroQ", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"gtr", " ", "/.", " ", "p0rule"}], ")"}], "\n", "          ",
         "-", " ", 
        RowBox[{
         RowBox[{"Transpose", "[", 
          RowBox[{"DXI", " ", "/.", " ", "p0rule"}], "]"}], " ", ".", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"gradient", "[", 
            RowBox[{"Rgen", ",", " ", 
             RowBox[{"{", 
              RowBox[{"x", ",", " ", "y"}], "}"}]}], "]"}], " ", "/.", " ", 
           "p0rule"}], ")"}]}]}], "]"}]}], "]"}]}]}], "]"}]], "Code",
 CellLabel->"In[47]:=",ExpressionUUID->"ed0f95f1-a4f6-f748-b6be-047f4fd8529e"],

Cell[BoxData[
 StyleBox["\<\"6.1: at a critical point of I, grad tr = (D X_I)^T grad R: \
verified\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.9965315501478405`*^9, 3.996540720319214*^9},
 CellLabel->"Out[47]=",ExpressionUUID->"b92fe356-0b58-4b41-878e-be0ee946b417"]
}, Open  ]],

Cell[TextData[{
 "Corollary 4.2 at ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SubscriptBox[
        StyleBox["p", "TI"], 
        StyleBox["Q", "TI"]], TraditionalForm], "errors" -> {}, "input" -> 
     "$p_Q$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "5612dbf1-d7fb-a14d-92a6-691269011ca7"],
 ". Since ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SubscriptBox[
        StyleBox["p", "TI"], 
        StyleBox["Q", "TI"]], TraditionalForm], "errors" -> {}, "input" -> 
     "$p_Q$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "29e499c2-a887-4044-901e-62010a25bd61"],
 " lies off the divisor ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"{", 
         RowBox[{
           StyleBox["u", "TI"], "\[LongEqual]", "0"}], "}"}], 
       TraditionalForm], "errors" -> {}, "input" -> "$\\{u=0\\}$", "state" -> 
     "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "1fe5e42e-173e-1a43-b8bb-fb021410b3ee"],
 ", the inverse integrating factor satisfies\n\n",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["R", "TI"], 
         RowBox[{"(", 
           SubscriptBox[
            StyleBox["p", "TI"], 
            StyleBox["Q", "TI"]], ")"}], "\[LongEqual]", 
         FractionBox[
          SuperscriptBox[
           StyleBox["Q", "TI"], "4"], "2"], "\[NotEqual]", "0."}], 
       TraditionalForm], "errors" -> {}, "input" -> 
     "$R(p_Q)=\\frac{Q^4}{2}\\neq0.$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "fa50bfc5-f590-4049-afe4-11826d5fa4fc"],
 "\n\nThe general result of this section therefore gives ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["b", "TI"], "\[LongEqual]", "0"}], TraditionalForm], 
     "errors" -> {}, "input" -> "$b=0$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "3ca031e7-d3f2-2942-b613-00bf69e11800"],
 " at ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SubscriptBox[
        StyleBox["p", "TI"], 
        StyleBox["Q", "TI"]], TraditionalForm], "errors" -> {}, "input" -> 
     "$p_Q$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "5766aa21-6078-a044-b4da-80f3601f828e"],
 ". The value of ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["R", "TI"], "(", 
         SubscriptBox[
          StyleBox["p", "TI"], 
          StyleBox["Q", "TI"]], ")"}], TraditionalForm], "errors" -> {}, 
     "input" -> "$R(p_Q)$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "714fc79b-fa8c-9942-b1d0-97a74eb68429"],
 " is verified independently in Section 4.2."
}], "Text",
 CellChangeTimes->{{3.9965386018882866`*^9, 
  3.996538647862503*^9}},ExpressionUUID->"6f14893a-598a-d444-94af-\
617cabf24704"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"assert", "[", 
  RowBox[{"\"\<6.1: R(pQ) = Q^4/2 is nonzero for Q \[NotEqual] 0, and b(pQ) = \
0 as computed\>\"", ",", "\n", "  ", 
   RowBox[{
    RowBox[{"zeroQ", "[", 
     RowBox[{"$pQ", "[", "\"\<b\>\"", "]"}], "]"}], " ", "&&", " ", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"Q", "^", "4"}], "/", "2"}], "]"}], " ", "=!=", " ", "0"}]}]}],
   "]"}]], "Code",
 CellChangeTimes->{{3.996540404812193*^9, 3.996540405975563*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"7c4f3e60-0d2b-634f-830c-49ba4eb1a19d"],

Cell[BoxData[
 StyleBox["\<\"6.1: R(pQ) = Q^4/2 is nonzero for Q \[NotEqual] 0, and b(pQ) = \
0 as computed: verified\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.9965315501532536`*^9, 3.996540720327112*^9},
 CellLabel->"Out[48]=",ExpressionUUID->"9ea7ceef-46b9-a94b-956d-c5f76115964e"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["6.2 Local reduction at ",
  FontColor->RGBColor[0.6, 0, 0]],
 Cell[BoxData[
  FormBox[
   StyleBox[
    SubscriptBox["p", 
     StyleBox["Q",
      FontColor->RGBColor[0.6, 0, 0]]],
    FontColor->RGBColor[0.5019607843137255, 0., 0.]], TraditionalForm]],
  ExpressionUUID->"133e447b-6864-ce4b-9924-8d915be88637"],
 StyleBox[": G vanishes identically",
  FontColor->RGBColor[0.6, 0, 0]]
}], "Subsection",
 CellFrame->{{2, 0}, {0, 0}},
 CellFrameMargins->{{10, 10}, {5, 5}},
 CellFrameColor->RGBColor[0.6, 0, 0],
 CellChangeTimes->{{3.9841600295676575`*^9, 3.9841600299620647`*^9}, {
  3.984160109139717*^9, 3.9841601650218716`*^9}, {3.9841602725877094`*^9, 
  3.9841603231017017`*^9}, {3.984160401527149*^9, 3.9841604279416504`*^9}, {
  3.984160499972679*^9, 3.984160500582493*^9}, {3.9961034389690857`*^9, 
  3.996103440260908*^9}, {3.9961034702925396`*^9, 3.9961034747700024`*^9}, {
  3.998423330029623*^9, 3.998423416161047*^9}, {3.9984234469220734`*^9, 
  3.9984234521912727`*^9}, {3.998423506814337*^9, 3.9984235251964436`*^9}},
 Background->RGBColor[
  0.9803921568627451, 0.984313725490196, 0.9490196078431372],
 CellTags->"sub62",ExpressionUUID->"8528b482-f61e-584c-83bd-556634de58c9"],

Cell[TextData[{
 "Remark 4.3. In the Takens data of the classification theorem, the reduced \
germ at ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SubscriptBox[
        StyleBox["p", "TI"], 
        StyleBox["Q", "TI"]], TraditionalForm], "errors" -> {}, "input" -> 
     "$p_Q$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "5d08a2dc-b342-0642-8648-b85d7e14f197"],
 " has ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       StyleBox["F", "TI"], TraditionalForm], "errors" -> {}, "input" -> 
     "$F$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "e7c7c364-ca08-2e47-9dea-55562131b675"],
 " of order two, while ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       StyleBox["G", "TI"], TraditionalForm], "errors" -> {}, "input" -> 
     "$G$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "48554567-9233-374d-a2bc-ea7f46ec2e23"],
 " vanishes identically rather than merely satisfying ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SuperscriptBox[
          StyleBox["G", "TI"], "\[Prime]"], 
         RowBox[{"(", "0", ")"}], "\[LongEqual]", "0"}], TraditionalForm], 
     "errors" -> {}, "input" -> "$G'(0)=0$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "c3ebb32e-66c7-1741-909f-5c872a8b3375"],
 ". This stronger degeneracy places ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SubscriptBox[
        StyleBox["p", "TI"], 
        StyleBox["Q", "TI"]], TraditionalForm], "errors" -> {}, "input" -> 
     "$p_Q$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "6f391e97-d67f-b947-8d32-bf249c7c62f9"],
 " outside the codimension-three cusp stratum of \
Dumortier-Roussarie-Sotomayor. It follows from the existence of an analytic \
first integral at ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SubscriptBox[
        StyleBox["p", "TI"], 
        StyleBox["Q", "TI"]], TraditionalForm], "errors" -> {}, "input" -> 
     "$p_Q$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "e49b64c0-769e-1a4e-97cb-cfa294ff7fb2"],
 ", which imposes the vanishing of the entire germ ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       StyleBox["G", "TI"], TraditionalForm], "errors" -> {}, "input" -> 
     "$G$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "78f95c0e-42e7-4946-8f33-d9ad4924d7d7"],
 " rather than only its first derivative."
}], "Text",
 CellChangeTimes->{{3.996538685532112*^9, 
  3.996538729661892*^9}},ExpressionUUID->"bb021d3a-1879-594d-af04-\
2afc283e3394"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Module", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "Hs", ",", " ", "F1loc", ",", " ", "ydot", ",", " ", "Fx", ",", " ", 
     "Gx"}], "}"}], ",", "\n", "  ", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"xx", " ", "=", " ", 
      RowBox[{"u", " ", "-", " ", "Q"}]}], ",", " ", 
     RowBox[{"yy", " ", "=", " ", 
      RowBox[{
       RowBox[{"d", 
        RowBox[{
         RowBox[{"(", "xx", ")"}], "/", "dt"}]}], " ", "=", " ", 
       RowBox[{
        RowBox[{"-", "H"}], 
        RowBox[{"(", 
         RowBox[{"Q", " ", "+", " ", "xx"}], ")"}]}]}]}], ",", " ", 
     RowBox[{
      RowBox[{"hence", " ", "H"}], " ", "=", " ", 
      RowBox[{
       RowBox[{"-", "yy"}], "/", 
       RowBox[{"(", 
        RowBox[{"Q", " ", "+", " ", "xx"}], ")"}]}]}]}], " ", "*)"}], "\n", 
   "  ", 
   RowBox[{
    RowBox[{"Hs", "    ", "=", " ", 
     RowBox[{
      RowBox[{"-", "yy"}], "/", 
      RowBox[{"(", 
       RowBox[{"Q", " ", "+", " ", "xx"}], ")"}]}]}], ";", "\n", "  ", 
    RowBox[{"F1loc", " ", "=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", "2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"Q", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"3", " ", 
          RowBox[{"Hs", "^", "2"}]}], " ", "-", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Q", " ", "+", " ", "xx"}], ")"}], "^", "2"}]}], ")"}]}], 
      " ", "+", " ", 
      RowBox[{"Q", " ", 
       RowBox[{"(", 
        RowBox[{"Q", " ", "+", " ", "xx"}], ")"}]}]}]}], ";", "\n", "  ", 
    RowBox[{"ydot", "  ", "=", " ", 
     RowBox[{"Simplify", "[", 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"F1loc", " ", 
          RowBox[{"(", 
           RowBox[{"Q", " ", "+", " ", "xx"}], ")"}]}], " ", "+", " ", 
         RowBox[{"Hs", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "Hs"}], " ", 
            RowBox[{"(", 
             RowBox[{"Q", " ", "+", " ", "xx"}], ")"}]}], ")"}]}]}], ")"}]}], 
      "]"}]}], ";", "\n", "  ", 
    RowBox[{"Fx", "    ", "=", " ", 
     RowBox[{"Simplify", "[", 
      RowBox[{"ydot", " ", "/.", " ", 
       RowBox[{"yy", " ", "->", " ", "0"}]}], "]"}]}], ";", "\n", "  ", 
    RowBox[{"Gx", "    ", "=", " ", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"ydot", ",", " ", "yy"}], "]"}], " ", "/.", " ", 
       RowBox[{"yy", " ", "->", " ", "0"}]}], "]"}]}], ";", "\n", "  ", 
    RowBox[{"Print", "[", 
     RowBox[{"\"\<pQ reduced: xi' = eta, eta' = \>\"", ",", " ", 
      RowBox[{"Together", "[", "ydot", "]"}]}], "]"}], ";", "\n", "  ", 
    RowBox[{"assert", "[", 
     RowBox[{"\"\<6.2: F(x) = Q x^2/2 + x^3/2, so the multiplicity is two\>\"",
       ",", "\n", "    ", 
      RowBox[{
       RowBox[{"zeroQ", "[", 
        RowBox[{"Fx", " ", "-", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Q", " ", 
            RowBox[{
             RowBox[{"xx", "^", "2"}], "/", "2"}]}], " ", "+", " ", 
           RowBox[{
            RowBox[{"xx", "^", "3"}], "/", "2"}]}], ")"}]}], "]"}], " ", "&&",
        " ", 
       RowBox[{
        RowBox[{"ordAt", "[", 
         RowBox[{"Fx", ",", " ", "xx"}], "]"}], " ", "===", " ", "2"}]}]}], 
     "]"}], ";", "\n", "  ", 
    RowBox[{"assert", "[", 
     RowBox[{"\"\<6.2: G vanishes identically, not merely to first order\>\"",
       ",", " ", 
      RowBox[{"Gx", " ", "===", " ", "0"}]}], "]"}]}]}], "]"}]], "Code",
 CellLabel->"In[49]:=",ExpressionUUID->"e966b453-f05c-2f44-a9c0-0622b7556eb1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"pQ reduced: xi' = eta, eta' = \"\>", "\[InvisibleSpace]", 
   FractionBox[
    RowBox[{
     RowBox[{
      SuperscriptBox["Q", "2"], " ", 
      SuperscriptBox["xx", "2"]}], "+", 
     RowBox[{"2", " ", "Q", " ", 
      SuperscriptBox["xx", "3"]}], "+", 
     SuperscriptBox["xx", "4"], "+", 
     RowBox[{"5", " ", 
      SuperscriptBox["yy", "2"]}]}], 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"Q", "+", "xx"}], ")"}]}]]}],
  SequenceForm[
  "pQ reduced: xi' = eta, eta' = ", 
   Rational[1, 
     2] ($CellContext`Q + $CellContext`xx)^(-1) ($CellContext`Q^2 \
$CellContext`xx^2 + 2 $CellContext`Q $CellContext`xx^3 + $CellContext`xx^4 + 
    5 $CellContext`yy^2)],
  Editable->False]], "Print",
 CellChangeTimes->{3.9965315501743603`*^9, 3.9965407203562164`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[49]:=",ExpressionUUID->"0b584fd4-cd3c-0b4e-815e-fa3e607f8356"],

Cell[BoxData[
 StyleBox["\<\"6.2: G vanishes identically, not merely to first order: \
verified\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.9965315501792545`*^9, 3.9965407203612137`*^9},
 CellLabel->"Out[49]=",ExpressionUUID->"96af92a7-ef10-dc41-ae15-dcb39263107a"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["6.3 Theorem 5.1: the invariant divisor forces ",
  FontColor->RGBColor[0.6, 0, 0]],
 Cell[BoxData[
  FormBox[
   StyleBox[
    RowBox[{"a", " ", "=", " ", "0"}],
    FontColor->RGBColor[0.6, 0, 0]], TraditionalForm]],ExpressionUUID->
  "0d561f24-be87-e54f-9c64-056836a5619d"],
 StyleBox[" at the corner",
  FontColor->RGBColor[0.6, 0, 0]]
}], "Subsection",
 CellFrame->{{2, 0}, {0, 0}},
 CellFrameMargins->{{10, 10}, {5, 5}},
 CellFrameColor->RGBColor[0.6, 0, 0],
 CellChangeTimes->{{3.9841600295676575`*^9, 3.9841600299620647`*^9}, {
  3.984160109139717*^9, 3.9841601650218716`*^9}, {3.9841602725877094`*^9, 
  3.9841603231017017`*^9}, {3.984160401527149*^9, 3.9841604279416504`*^9}, {
  3.984160499972679*^9, 3.984160500582493*^9}, {3.9961034389690857`*^9, 
  3.996103440260908*^9}, {3.9961034702925396`*^9, 3.9961034747700024`*^9}, {
  3.998423330029623*^9, 3.998423416161047*^9}, {3.9984234469220734`*^9, 
  3.9984234521912727`*^9}, {3.998423506814337*^9, 3.9984235251964436`*^9}, {
  3.9984235591383495`*^9, 3.998423571706873*^9}},
 Background->RGBColor[
  0.9803921568627451, 0.984313725490196, 0.9490196078431372],
 CellTags->"sub63",ExpressionUUID->"4f5f44f0-a9b2-de48-9662-c2feca5f0265"],

Cell[TextData[{
 "With ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|
    "boxes" -> FormBox["\[CapitalPhi]", TraditionalForm], "errors" -> {}, 
     "input" -> "$\\Phi$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "b1aceda3-fd10-0246-98ee-8826a64919c3"],
 " arbitrary and ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"\[CapitalPsi]", "\[LongEqual]", 
         StyleBox["y", "TI"], 
         StyleBox["G", "TI"]}], TraditionalForm], "errors" -> {}, "input" -> 
     "$\\Psi=yG$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "35951f5f-c123-5a44-8047-8cddfdaf6fd6"],
 ", the determinant restricted to the invariant axis ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["y", "TI"], "\[LongEqual]", "0"}], TraditionalForm], 
     "errors" -> {}, "input" -> "$y=0$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "4e5acabd-257b-1042-918b-b3f3604e9018"],
 " factors as\n\n",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"det", 
         StyleBox["D", "TI"], 
         StyleBox["X", "TI"], 
         RowBox[{"(", 
           RowBox[{
             StyleBox["x", "TI"], ",", "0"}], ")"}], "\[LongEqual]", 
         SubscriptBox["\[CapitalPhi]", 
          StyleBox["x", "TI"]], 
         RowBox[{"(", 
           RowBox[{
             StyleBox["x", "TI"], ",", "0"}], ")"}], " ", 
         StyleBox["G", "TI"], 
         RowBox[{"(", 
           RowBox[{
             StyleBox["x", "TI"], ",", "0"}], ")"}], "."}], TraditionalForm], 
     "errors" -> {}, "input" -> "$\\det DX(x,0)=\\Phi_x(x,0)\\,G(x,0).$", 
     "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "121ce296-0f3f-d14c-b95c-334b84cd7088"],
 "\n\nAt a corner nilpotent point, both factors vanish. Since the normalised \
kernel direction is ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"(", 
         RowBox[{"1", ",", "0"}], ")"}], TraditionalForm], "errors" -> {}, 
     "input" -> "$(1,0)$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "35c59749-ef40-214d-a881-2c9700b38631"],
 ", the directional derivative of ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"det", 
         StyleBox["D", "TI"], 
         StyleBox["X", "TI"]}], TraditionalForm], "errors" -> {}, "input" -> 
     "$\\det DX$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "69ed5d80-3273-9d44-a808-18040310efca"],
 " along the kernel therefore vanishes, giving ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["a", "TI"], "\[LongEqual]", "0"}], TraditionalForm], 
     "errors" -> {}, "input" -> "$a=0$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "b9ae0d30-b9e1-b443-842f-b1ecb0aefaa5"],
 ". The factorisation and the value of ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       StyleBox["b", "TI"], TraditionalForm], "errors" -> {}, "input" -> 
     "$b$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "59a914d6-c24b-7f4d-8162-716c6191487a"],
 " are verified for generic ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|
    "boxes" -> FormBox["\[CapitalPhi]", TraditionalForm], "errors" -> {}, 
     "input" -> "$\\Phi$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "e62d4941-a563-eb47-9706-796c6f763847"],
 " and ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       StyleBox["G", "TI"], TraditionalForm], "errors" -> {}, "input" -> 
     "$G$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "a61e9cf5-6aae-8044-b059-b678484c8d62"],
 ", so the conclusion is structural and does not depend on the particular \
model."
}], "Text",
 CellChangeTimes->{
  3.996538758069233*^9, {3.9965387960932503`*^9, 
   3.99653885209066*^9}},ExpressionUUID->"c3dd91ad-16f5-0149-b0a6-\
bbfb706da33c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Module", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "Phi", ",", " ", "G", ",", " ", "X", ",", " ", "del", ",", " ", "tau", ",",
      " ", "q0", ",", " ", "corner"}], "}"}], ",", "\n", "  ", 
   RowBox[{
    RowBox[{"Phi", " ", "=", " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"i", ",", " ", "j"}], "]"}], " ", 
        RowBox[{"x", "^", "i"}], " ", 
        RowBox[{"y", "^", "j"}]}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"i", ",", " ", "0", ",", " ", "3"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"j", ",", " ", "0", ",", " ", "3"}], "}"}]}], "]"}]}], ";", 
    "\n", "  ", 
    RowBox[{"G", "   ", "=", " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"g", "[", 
         RowBox[{"i", ",", " ", "j"}], "]"}], " ", 
        RowBox[{"x", "^", "i"}], " ", 
        RowBox[{"y", "^", "j"}]}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"i", ",", " ", "0", ",", " ", "2"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"j", ",", " ", "0", ",", " ", "2"}], "}"}]}], "]"}]}], ";", 
    "\n", "  ", 
    RowBox[{"X", "   ", "=", " ", 
     RowBox[{"{", 
      RowBox[{"Phi", ",", " ", 
       RowBox[{"y", " ", "G"}]}], "}"}]}], ";", "\n", "  ", 
    RowBox[{"del", " ", "=", " ", 
     RowBox[{"Det", "[", 
      RowBox[{"jacobianOf", "[", 
       RowBox[{"X", ",", " ", 
        RowBox[{"{", 
         RowBox[{"x", ",", " ", "y"}], "}"}]}], "]"}], "]"}]}], ";", "\n", 
    "  ", 
    RowBox[{"tau", " ", "=", " ", 
     RowBox[{"Tr", "[", 
      RowBox[{"jacobianOf", "[", 
       RowBox[{"X", ",", " ", 
        RowBox[{"{", 
         RowBox[{"x", ",", " ", "y"}], "}"}]}], "]"}], "]"}]}], ";", "\n", 
    "  ", 
    RowBox[{"q0", "  ", "=", " ", 
     RowBox[{"{", 
      RowBox[{"1", ",", " ", "0"}], "}"}]}], ";", "\n", "  ", 
    RowBox[{"(*", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"corner", " ", 
        RowBox[{"nilpotency", ":", " ", 
         RowBox[{"Phi", 
          RowBox[{"(", "0", ")"}]}]}]}], " ", "=", " ", "0"}], ",", " ", 
      RowBox[{
       RowBox[{"Phi_x", 
        RowBox[{"(", "0", ")"}]}], " ", "=", " ", "0"}], ",", " ", 
      RowBox[{
       RowBox[{"G", 
        RowBox[{"(", "0", ")"}]}], " ", "=", " ", "0"}]}], " ", "*)"}], "\n", 
    "  ", 
    RowBox[{"corner", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"0", ",", " ", "0"}], "]"}], " ", "->", " ", "0"}], ",", " ", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", " ", "0"}], "]"}], " ", "->", " ", "0"}], ",", " ", 
       RowBox[{
        RowBox[{"g", "[", 
         RowBox[{"0", ",", " ", "0"}], "]"}], " ", "->", " ", "0"}], ",", " ", 
       RowBox[{"x", " ", "->", " ", "0"}], ",", " ", 
       RowBox[{"y", " ", "->", " ", "0"}]}], "}"}]}], ";", "\n", "  ", 
    RowBox[{"assert", "[", 
     RowBox[{"\"\<6.3: det DX restricted to y = 0 factors as Phi_x G\>\"", ",",
       "\n", "    ", 
      RowBox[{"zeroQ", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"del", " ", "/.", " ", 
          RowBox[{"y", " ", "->", " ", "0"}]}], ")"}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"D", "[", 
            RowBox[{"Phi", ",", " ", "x"}], "]"}], " ", "/.", " ", 
           RowBox[{"y", " ", "->", " ", "0"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"G", " ", "/.", " ", 
           RowBox[{"y", " ", "->", " ", "0"}]}], ")"}]}]}], "]"}]}], "]"}], ";",
     "\n", "  ", 
    RowBox[{"assert", "[", 
     RowBox[{"\"\<6.3: a = 0 at the corner, for every Phi and G\>\"", ",", 
      "\n", "    ", 
      RowBox[{"zeroQ", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}]}], " ", 
          RowBox[{
           RowBox[{"gradient", "[", 
            RowBox[{"del", ",", " ", 
             RowBox[{"{", 
              RowBox[{"x", ",", " ", "y"}], "}"}]}], "]"}], " ", ".", " ", 
           "q0"}]}], ")"}], " ", "/.", " ", "corner"}], "]"}]}], "]"}], ";", 
    "\n", "  ", 
    RowBox[{"assert", "[", 
     RowBox[{"\"\<6.3: b = Phi_xx(0) + G_x(0) at the corner\>\"", ",", "\n", 
      "    ", 
      RowBox[{"zeroQ", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"gradient", "[", 
             RowBox[{"tau", ",", " ", 
              RowBox[{"{", 
               RowBox[{"x", ",", " ", "y"}], "}"}]}], "]"}], " ", ".", " ", 
            "q0"}], ")"}], " ", "/.", " ", "corner"}], ")"}], " ", "-", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"f", "[", 
            RowBox[{"2", ",", " ", "0"}], "]"}]}], " ", "+", " ", 
          RowBox[{"g", "[", 
           RowBox[{"1", ",", " ", "0"}], "]"}]}], ")"}]}], "]"}]}], "]"}]}]}],
   "]"}]], "Code",
 CellLabel->"In[50]:=",ExpressionUUID->"cbd52255-21b6-c144-bed6-b7af471c5127"],

Cell[BoxData[
 StyleBox["\<\"6.3: b = Phi_xx(0) + G_x(0) at the corner: verified\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.9965315502042503`*^9, 3.9965407203917294`*^9},
 CellLabel->"Out[50]=",ExpressionUUID->"d53025ef-4643-d145-b4b6-bf07d40de804"]
}, Open  ]],

Cell[TextData[{
 "Corollary 6.2 for the full class, together with the reason for excluding ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["m", "TI"], "\[LongEqual]", "1"}], TraditionalForm], 
     "errors" -> {}, "input" -> "$m=1$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "13e70298-7fb3-e249-9ef3-e7231bf435b9"],
 ". In that case, ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"\[CapitalPhi]", "(", 
         RowBox[{
           StyleBox["x", "TI"], ",", "0"}], ")"}], TraditionalForm], 
     "errors" -> {}, "input" -> "$\\Phi(x,0)$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "3d3264b4-fac4-8641-873d-bb6f1cfe68e6"],
 " vanishes identically, so the entire axis ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["y", "TI"], "\[LongEqual]", "0"}], TraditionalForm], 
     "errors" -> {}, "input" -> "$y=0$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "2eb8d492-a859-3540-a33a-5f44084ad58c"],
 " consists of equilibria and the multiplicity is no longer finite. This is a \
loss of isolation rather than a Bogdanov-Takens resonance."
}], "Text",
 CellChangeTimes->{{3.996538909900461*^9, 
  3.9965389354988174`*^9}},ExpressionUUID->"cad18b98-0a8c-9846-ba6c-\
526a95569c1b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Module", "[", 
  RowBox[{
   RowBox[{"{", "PhiClass", "}"}], ",", "\n", "  ", 
   RowBox[{
    RowBox[{"PhiClass", " ", "=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", " ", "-", " ", "m"}], ")"}], "/", "2"}], " ", 
       RowBox[{"x", "^", "2"}]}], " ", "+", " ", 
      RowBox[{"psi", "[", "y", "]"}]}]}], ";", "\n", "  ", 
    RowBox[{"assert", "[", 
     RowBox[{"\"\<6.3: for the class, b = Phi_xx(0) + G_x(0) = (1-m) - 1 = -m\
\>\"", ",", "\n", "    ", 
      RowBox[{"zeroQ", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", " ", "-", " ", "m"}], ")"}], " ", "-", " ", "1"}], 
         ")"}], " ", "+", " ", "m"}], "]"}]}], "]"}], ";", "\n", "  ", 
    RowBox[{"assert", "[", 
     RowBox[{"\"\<6.3: at m = 1 the restriction Phi(x,0) vanishes identically\
\>\"", ",", "\n", "    ", 
      RowBox[{"zeroQ", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"PhiClass", " ", "/.", " ", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"m", " ", "->", " ", "1"}], ",", " ", 
            RowBox[{"y", " ", "->", " ", "0"}]}], "}"}]}], ")"}], " ", "/.", 
        " ", 
        RowBox[{
         RowBox[{"psi", "[", "0", "]"}], " ", "->", " ", "0"}]}], "]"}]}], 
     "]"}], ";", "\n", "  ", 
    RowBox[{"assert", "[", 
     RowBox[{"\"\<6.3: hence at m = 1 the intercept is infinite and the point \
is not isolated\>\"", ",", "\n", "    ", 
      RowBox[{
       RowBox[{"ordAt", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"PhiClass", " ", "/.", " ", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"m", " ", "->", " ", "1"}], ",", " ", 
              RowBox[{"y", " ", "->", " ", "0"}]}], "}"}]}], ")"}], " ", "/.",
           " ", 
          RowBox[{
           RowBox[{"psi", "[", "0", "]"}], " ", "->", " ", "0"}]}], ",", " ", 
         "x"}], "]"}], " ", "===", " ", "Infinity"}]}], "]"}]}]}], 
  "]"}]], "Code",
 CellLabel->"In[51]:=",ExpressionUUID->"33d904b6-3616-c24c-b9d6-bb474f80f9aa"],

Cell[BoxData[
 StyleBox["\<\"6.3: hence at m = 1 the intercept is infinite and the point is \
not isolated: verified\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.9965315502242584`*^9, 3.996540720416733*^9},
 CellLabel->"Out[51]=",ExpressionUUID->"d74cc6aa-37ce-0c45-a468-f40c980d781d"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["6.4 Theorem 6.1: the dichotomy at the two points of \
the model",
 FontColor->RGBColor[0.6, 0, 0]]], "Subsection",
 CellFrame->{{2, 0}, {0, 0}},
 CellFrameMargins->{{10, 10}, {5, 5}},
 CellFrameColor->RGBColor[0.6, 0, 0],
 CellChangeTimes->{{3.9841600295676575`*^9, 3.9841600299620647`*^9}, {
  3.984160109139717*^9, 3.9841601650218716`*^9}, {3.9841602725877094`*^9, 
  3.9841603231017017`*^9}, {3.984160401527149*^9, 3.9841604279416504`*^9}, {
  3.984160499972679*^9, 3.984160500582493*^9}, {3.9961034389690857`*^9, 
  3.996103440260908*^9}, {3.9961034702925396`*^9, 3.9961034747700024`*^9}, {
  3.998423330029623*^9, 3.998423416161047*^9}, {3.9984234469220734`*^9, 
  3.9984234521912727`*^9}, {3.998423506814337*^9, 3.9984235251964436`*^9}, {
  3.9984235591383495`*^9, 3.998423594889185*^9}},
 Background->RGBColor[
  0.9803921568627451, 0.984313725490196, 0.9490196078431372],
 CellTags->"sub64",ExpressionUUID->"c46bea58-4b75-9c4a-98cb-ecb3f18ce2d5"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"assert", "[", 
   RowBox[{"\"\<6.4: at p0, on the divisor, a = 0\>\"", ",", " ", 
    RowBox[{"zeroQ", "[", 
     RowBox[{"$p0", "[", "\"\<a\>\"", "]"}], "]"}]}], "]"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"assert", "[", 
   RowBox[{"\"\<6.4: at pQ, off the divisor, b = 0\>\"", ",", " ", 
    RowBox[{"zeroQ", "[", 
     RowBox[{"$pQ", "[", "\"\<b\>\"", "]"}], "]"}]}], "]"}], "\n"}], "\n", 
 RowBox[{"assert", "[", 
  RowBox[{"\"\<6.4: hence a b = 0 at both points\>\"", ",", "\n", "  ", 
   RowBox[{"zeroQ", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"$p0", "[", "\"\<a\>\"", "]"}], " ", 
       RowBox[{"$p0", "[", "\"\<b\>\"", "]"}]}], ",", " ", 
      RowBox[{
       RowBox[{"$pQ", "[", "\"\<a\>\"", "]"}], " ", 
       RowBox[{"$pQ", "[", "\"\<b\>\"", "]"}]}]}], "}"}], "]"}]}], 
  "]"}]}], "Code",
 CellLabel->"In[52]:=",ExpressionUUID->"b0faffbf-9f14-1440-9aa4-5220f3f654d5"],

Cell[BoxData[
 StyleBox["\<\"6.4: at p0, on the divisor, a = 0: verified\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.9965315502307777`*^9, 3.996540720423731*^9},
 CellLabel->"Out[52]=",ExpressionUUID->"df88df39-99b2-2d44-8599-f8261af088ba"],

Cell[BoxData[
 StyleBox["\<\"6.4: at pQ, off the divisor, b = 0: verified\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.9965315502307777`*^9, 3.996540720426832*^9},
 CellLabel->"Out[53]=",ExpressionUUID->"45ed4ab9-4e47-0144-a7f1-60c9173d0ddf"],

Cell[BoxData[
 StyleBox["\<\"6.4: hence a b = 0 at both points: verified\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.9965315502307777`*^9, 3.996540720428732*^9},
 CellLabel->"Out[54]=",ExpressionUUID->"df25cd10-d957-0042-b141-a98ad3824c72"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["7. Newton geometry and boundary multiplicity",
 FontColor->RGBColor[0, 0.5, 0]]], "Section",
 CellFrame->{{2, 0}, {0, 0}},
 CellFrameMargins->{{10, 10}, {5, 5}},
 CellFrameColor->RGBColor[0, 0.5, 0],
 CellChangeTimes->{{3.9841616996149673`*^9, 3.9841617347866936`*^9}, {
  3.9961035055110283`*^9, 3.996103522109228*^9}, {3.998422872891941*^9, 
  3.9984228737524967`*^9}, {3.9984231534620857`*^9, 3.998423154417841*^9}, {
  3.998423187940752*^9, 3.9984231884167194`*^9}},
 Background->RGBColor[0.95, 0.98, 0.95],
 CellTags->"sec7",ExpressionUUID->"caad066d-6768-8840-a8f0-278a90d80e0a"],

Cell[CellGroupData[{

Cell[TextData[StyleBox["7.1 Intercepts and the monomial multiplicity",
 FontColor->RGBColor[0.6, 0, 0]]], "Subsection",
 CellFrame->{{2, 0}, {0, 0}},
 CellFrameMargins->{{10, 10}, {5, 5}},
 CellFrameColor->RGBColor[0.6, 0, 0],
 CellChangeTimes->{{3.9841600295676575`*^9, 3.9841600299620647`*^9}, {
  3.984160109139717*^9, 3.9841601650218716`*^9}, {3.9841602725877094`*^9, 
  3.9841603231017017`*^9}, {3.984160401527149*^9, 3.9841604279416504`*^9}, {
  3.984160499972679*^9, 3.984160500582493*^9}, {3.9961034389690857`*^9, 
  3.996103440260908*^9}, {3.9961034702925396`*^9, 3.9961034747700024`*^9}, {
  3.998423330029623*^9, 3.998423416161047*^9}, {3.9984234469220734`*^9, 
  3.9984234521912727`*^9}, {3.998423506814337*^9, 3.9984235251964436`*^9}, {
  3.9984235591383495`*^9, 3.9984236134865017`*^9}},
 Background->RGBColor[
  0.9803921568627451, 0.984313725490196, 0.9490196078431372],
 CellTags->"sub71",ExpressionUUID->"39cc0165-10b5-aa45-ac5d-5201e3dbfebf"],

Cell[TextData[{
 "Proposition 7.2. If one component is a monomial times a unit, the local \
intersection multiplicity is ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubscriptBox[
          StyleBox["m", "TI"], "1"], 
         SubscriptBox["\[ScriptL]", 
          StyleBox["y", "TI"]], "+", 
         SubscriptBox[
          StyleBox["m", "TI"], "2"], 
         SubscriptBox["\[ScriptL]", 
          StyleBox["x", "TI"]]}], TraditionalForm], "errors" -> {}, "input" -> 
     "$m_1\\ell_y+m_2\\ell_x$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "8b6a50ea-87a2-264b-87a3-adfbbc50bf23"],
 ", where ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SubscriptBox["\[ScriptL]", 
        StyleBox["x", "TI"]], TraditionalForm], "errors" -> {}, "input" -> 
     "$\\ell_x$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "0b53f12c-5703-e646-b592-6e905344c482"],
 " and ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SubscriptBox["\[ScriptL]", 
        StyleBox["y", "TI"]], TraditionalForm], "errors" -> {}, "input" -> 
     "$\\ell_y$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "c46e5911-1a6a-b549-a714-a55a70abf711"],
 " are the Newton-diagram intercepts of the other component. The identity is \
elementary and requires no nondegeneracy hypothesis; computationally, it \
reduces the multiplicity to two univariate order computations rather than \
constructing the local ring. This is the practical reason for using it here. \
The output is ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|
    "boxes" -> FormBox["\[Infinity]", TraditionalForm], "errors" -> {}, 
     "input" -> "$\\infty$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "4b242624-df9a-ac4b-9960-6cba9ace88e2"],
 " precisely when the equilibrium is not isolated, so finiteness is verified \
rather than assumed."
}], "Text",
 CellChangeTimes->{{3.9965389767502556`*^9, 
  3.9965390054576454`*^9}},ExpressionUUID->"cc9d0e69-0cfa-dc41-ab42-\
2608c1369ad3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ClearAll", "[", 
    RowBox[{"newtonIntercepts", ",", " ", "monomialMultiplicity"}], "]"}], 
   ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"newtonIntercepts", "[", 
     RowBox[{"f_", ",", " ", 
      RowBox[{"{", 
       RowBox[{"x_", ",", " ", "y_"}], "}"}]}], "]"}], " ", ":=", "\n", "  ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ordAt", "[", 
       RowBox[{
        RowBox[{"f", " ", "/.", " ", 
         RowBox[{"y", " ", "->", " ", "0"}]}], ",", " ", "x"}], "]"}], ",", 
      " ", 
      RowBox[{"ordAt", "[", 
       RowBox[{
        RowBox[{"f", " ", "/.", " ", 
         RowBox[{"x", " ", "->", " ", "0"}]}], ",", " ", "y"}], "]"}]}], 
     "}"}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"monomialMultiplicity", "[", 
    RowBox[{"f_", ",", " ", 
     RowBox[{"{", 
      RowBox[{"m1_", ",", " ", "m2_"}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"x_", ",", " ", "y_"}], "}"}]}], "]"}], " ", ":=", "\n", "  ", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"lx", ",", " ", "ly"}], "}"}], ",", "\n", "    ", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"lx", ",", " ", "ly"}], "}"}], " ", "=", " ", 
       RowBox[{"newtonIntercepts", "[", 
        RowBox[{"f", ",", " ", 
         RowBox[{"{", 
          RowBox[{"x", ",", " ", "y"}], "}"}]}], "]"}]}], ";", "\n", "    ", 
      RowBox[{
       RowBox[{"m1", " ", "ly"}], " ", "+", " ", 
       RowBox[{"m2", " ", "lx"}]}]}]}], "]"}]}], ";"}]}], "Code",
 CellLabel->"In[55]:=",ExpressionUUID->"8eab289a-432f-784c-99c9-1a00e10864e0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Module", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "f0", ",", " ", "fQ", ",", " ", "mu0", ",", " ", "muQ", ",", " ", "ix0", ",",
      " ", "ixQ"}], "}"}], ",", "\n", "  ", 
   RowBox[{
    RowBox[{"f0", "  ", "=", " ", 
     RowBox[{"F1", "[", 
      RowBox[{"H", ",", " ", "u", ",", " ", "0", ",", " ", "Q"}], "]"}]}], ";",
     "\n", "  ", 
    RowBox[{"ix0", " ", "=", " ", 
     RowBox[{"newtonIntercepts", "[", 
      RowBox[{"f0", ",", " ", 
       RowBox[{"{", 
        RowBox[{"H", ",", " ", "u"}], "}"}]}], "]"}]}], ";", "\n", "  ", 
    RowBox[{"mu0", " ", "=", " ", 
     RowBox[{"monomialMultiplicity", "[", 
      RowBox[{"f0", ",", " ", 
       RowBox[{"{", 
        RowBox[{"1", ",", " ", "1"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"H", ",", " ", "u"}], "}"}]}], "]"}]}], ";", "\n", "  ", 
    RowBox[{"Print", "[", 
     RowBox[{"\"\<p0: {lx, ly} = \>\"", ",", " ", "ix0", ",", 
      " ", "\"\<,  mu = \>\"", ",", " ", "mu0"}], "]"}], ";", "\n", "  ", 
    RowBox[{"assert", "[", 
     RowBox[{"\"\<7.1: at p0 the intercepts are lx = 2 and ly = 1\>\"", ",", 
      " ", 
      RowBox[{"ix0", " ", "===", " ", 
       RowBox[{"{", 
        RowBox[{"2", ",", " ", "1"}], "}"}]}]}], "]"}], ";", "\n", "  ", 
    RowBox[{"assert", "[", 
     RowBox[{"\"\<7.1: ly = 1 comes from the linear term Q u, the \
off-diagonal entry of J\>\"", ",", "\n", "    ", 
      RowBox[{
       RowBox[{"ordAt", "[", 
        RowBox[{
         RowBox[{"F1", "[", 
          RowBox[{"0", ",", " ", "u", ",", " ", "0", ",", " ", "Q"}], "]"}], ",",
          " ", "u"}], "]"}], " ", "===", " ", "1"}]}], "]"}], ";", "\n", "  ", 
    RowBox[{"assert", "[", 
     RowBox[{"\"\<7.1: lx = 2 comes from the absence of a linear term in H, \
i.e. from tr = 0\>\"", ",", "\n", "    ", 
      RowBox[{
       RowBox[{"ordAt", "[", 
        RowBox[{
         RowBox[{"F1", "[", 
          RowBox[{"H", ",", " ", "0", ",", " ", "0", ",", " ", "Q"}], "]"}], ",",
          " ", "H"}], "]"}], " ", "===", " ", "2"}]}], "]"}], ";", "\n", "  ", 
    RowBox[{"assert", "[", 
     RowBox[{"\"\<7.1: mu(p0) = 3\>\"", ",", " ", 
      RowBox[{"mu0", " ", "===", " ", "3"}]}], "]"}], ";", "\n", "\n", "  ", 
    RowBox[{"fQ", "  ", "=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "3"}], " ", 
       RowBox[{
        RowBox[{"H", "^", "2"}], "/", "2"}]}], " ", "-", " ", 
      RowBox[{
       RowBox[{"v", "^", "2"}], "/", "2"}]}]}], ";", "\n", "  ", 
    RowBox[{"ixQ", " ", "=", " ", 
     RowBox[{"newtonIntercepts", "[", 
      RowBox[{"fQ", ",", " ", 
       RowBox[{"{", 
        RowBox[{"H", ",", " ", "v"}], "}"}]}], "]"}]}], ";", "\n", "  ", 
    RowBox[{"muQ", " ", "=", " ", 
     RowBox[{"monomialMultiplicity", "[", 
      RowBox[{"fQ", ",", " ", 
       RowBox[{"{", 
        RowBox[{"1", ",", " ", "0"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"H", ",", " ", "v"}], "}"}]}], "]"}]}], ";", "\n", "  ", 
    RowBox[{"Print", "[", 
     RowBox[{"\"\<pQ: {lx, ly} = \>\"", ",", " ", "ixQ", ",", 
      " ", "\"\<,  mu = \>\"", ",", " ", "muQ"}], "]"}], ";", "\n", "  ", 
    RowBox[{"assert", "[", 
     RowBox[{"\"\<7.1: at pQ the intercepts are lx = ly = 2\>\"", ",", " ", 
      RowBox[{"ixQ", " ", "===", " ", 
       RowBox[{"{", 
        RowBox[{"2", ",", " ", "2"}], "}"}]}]}], "]"}], ";", "\n", "  ", 
    RowBox[{"assert", "[", 
     RowBox[{"\"\<7.1: mu(pQ) = 2\>\"", ",", " ", 
      RowBox[{"muQ", " ", "===", " ", "2"}]}], "]"}], ";", "\n", "  ", 
    RowBox[{"assert", "[", 
     RowBox[{"\"\<7.1: both multiplicities are finite, so both equilibria are \
isolated\>\"", ",", "\n", "    ", 
      RowBox[{"FreeQ", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"mu0", ",", " ", "muQ"}], "}"}], ",", " ", "Infinity"}], 
       "]"}]}], "]"}]}]}], "]"}]], "Code",
 CellLabel->"In[58]:=",ExpressionUUID->"cacb8333-8bc7-6d4a-bb9c-e0b99a1a5702"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"p0: {lx, ly} = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2", ",", "1"}], "}"}], "\[InvisibleSpace]", "\<\",  mu = \"\>", "\[InvisibleSpace]",
    "3"}],
  SequenceForm["p0: {lx, ly} = ", {2, 1}, ",  mu = ", 3],
  Editable->False]], "Print",
 CellChangeTimes->{3.996531550264778*^9, 3.996540720463732*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[58]:=",ExpressionUUID->"3985b76c-74a1-0f41-a73e-503f24238357"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"pQ: {lx, ly} = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2"}], "}"}], "\[InvisibleSpace]", "\<\",  mu = \"\>", "\[InvisibleSpace]",
    "2"}],
  SequenceForm["pQ: {lx, ly} = ", {2, 2}, ",  mu = ", 2],
  Editable->False]], "Print",
 CellChangeTimes->{3.996531550264778*^9, 3.996540720465826*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[58]:=",ExpressionUUID->"9c29edde-d19c-1243-a9f0-f0d694e59702"]
}, Open  ]],

Cell[BoxData[
 StyleBox["\<\"7.1: both multiplicities are finite, so both equilibria are \
isolated: verified\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.9965315502697906`*^9, 3.9965407204678307`*^9},
 CellLabel->"Out[58]=",ExpressionUUID->"1450491c-850a-3943-a24a-30e19b305cad"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["7.2 The lower convex hull of the support",
 FontColor->RGBColor[0.6, 0, 0]]], "Subsection",
 CellFrame->{{2, 0}, {0, 0}},
 CellFrameMargins->{{10, 10}, {5, 5}},
 CellFrameColor->RGBColor[0.6, 0, 0],
 CellChangeTimes->{{3.9841600295676575`*^9, 3.9841600299620647`*^9}, {
  3.984160109139717*^9, 3.9841601650218716`*^9}, {3.9841602725877094`*^9, 
  3.9841603231017017`*^9}, {3.984160401527149*^9, 3.9841604279416504`*^9}, {
  3.984160499972679*^9, 3.984160500582493*^9}, {3.9961034389690857`*^9, 
  3.996103440260908*^9}, {3.9961034702925396`*^9, 3.9961034747700024`*^9}, {
  3.998423330029623*^9, 3.998423416161047*^9}, {3.9984234469220734`*^9, 
  3.9984234521912727`*^9}, {3.998423506814337*^9, 3.9984235251964436`*^9}, {
  3.9984235591383495`*^9, 3.9984236317291584`*^9}},
 Background->RGBColor[
  0.9803921568627451, 0.984313725490196, 0.9490196078431372],
 CellTags->"sub72",ExpressionUUID->"91905e52-063e-dd4e-b786-bfabfd7d5a0c"],

Cell[TextData[{
 "The compact faces of the Newton polyhedron are determined by the edges of \
the lower-left convex hull of the support; retaining all minimal support \
points is therefore insufficient. A minimal point need not be a vertex of \
this hull. For the support ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"{", 
         RowBox[{
           RowBox[{"(", 
             RowBox[{"6", ",", "0"}], ")"}], ",", 
           RowBox[{"(", 
             RowBox[{"5", ",", "2"}], ")"}], ",", 
           RowBox[{"(", 
             RowBox[{"0", ",", "6"}], ")"}]}], "}"}], TraditionalForm], 
     "errors" -> {}, "input" -> "$\\{(6,0),(5,2),(0,6)\\}$", "state" -> 
     "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "9835676e-0954-984a-943d-7ddf4a299fbd"],
 ", all three points are minimal, but ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"(", 
         RowBox[{"5", ",", "2"}], ")"}], TraditionalForm], "errors" -> {}, 
     "input" -> "$(5,2)$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "60b27d9b-8138-ef49-8728-a51b2ca95741"],
 " lies strictly above the segment joining ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"(", 
         RowBox[{"0", ",", "6"}], ")"}], TraditionalForm], "errors" -> {}, 
     "input" -> "$(0,6)$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "563b0773-397f-7a48-8a26-cd50cb16d9cb"],
 " and ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"(", 
         RowBox[{"6", ",", "0"}], ")"}], TraditionalForm], "errors" -> {}, 
     "input" -> "$(6,0)$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "c68833ae-f392-fd4c-9e15-9550ac4a777c"],
 ", since ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"5", "+", "2", "\[LongEqual]", "7", ">", "6"}], 
       TraditionalForm], "errors" -> {}, "input" -> "$5+2=7>6$", "state" -> 
     "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "e8dc3c12-4a9a-584f-adcd-ba9b5fb69520"],
 ". Treating every minimal point as a hull vertex would therefore produce two \
edges instead of the single compact edge. The implementation uses a \
monotone-chain construction of the lower hull, and this counterexample is \
retained as a regression test."
}], "Text",
 CellChangeTimes->{{3.996539037147438*^9, 
  3.996539079396839*^9}},ExpressionUUID->"a5e07612-de04-f949-a760-\
b5a34e0b0a9a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ClearAll", "[", 
    RowBox[{
    "lowerHull", ",", " ", "diagramEdges", ",", " ", "mixedCovolume"}], "]"}],
    ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"lowerHull", "[", "pts0_List", "]"}], " ", ":=", "\n", "  ", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"pts", ",", " ", "hull", ",", " ", "cross"}], "}"}], ",", "\n",
       "    ", 
      RowBox[{
       RowBox[{"pts", " ", "=", " ", 
        RowBox[{"DeleteDuplicates", "[", "pts0", "]"}]}], ";", "\n", "    ", 
       RowBox[{"(*", " ", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"discard", " ", "non"}], "-", 
           RowBox[{"minimal", " ", "points", " ", "first"}]}], ";", " ", 
          "cheap"}], ",", " ", 
         RowBox[{
         "and", " ", "never", " ", "removes", " ", "a", " ", "vertex"}]}], 
        " ", "*)"}], "\n", "    ", 
       RowBox[{"pts", " ", "=", " ", 
        RowBox[{"Select", "[", 
         RowBox[{"pts", ",", " ", 
          RowBox[{"Function", "[", 
           RowBox[{"q", ",", "\n", "            ", 
            RowBox[{"NoneTrue", "[", 
             RowBox[{"pts", ",", " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"#", " ", "=!=", " ", "q"}], " ", "&&", " ", 
                 RowBox[{
                  RowBox[{"#", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], " ", "<=", " ", 
                  RowBox[{"q", "[", 
                   RowBox[{"[", "1", "]"}], "]"}]}], " ", "&&", " ", 
                 RowBox[{
                  RowBox[{"#", "[", 
                   RowBox[{"[", "2", "]"}], "]"}], " ", "<=", " ", 
                  RowBox[{"q", "[", 
                   RowBox[{"[", "2", "]"}], "]"}]}]}], ")"}], " ", "&"}]}], 
             "]"}]}], "]"}]}], "]"}]}], ";", "\n", "    ", 
       RowBox[{"pts", " ", "=", " ", 
        RowBox[{"SortBy", "[", 
         RowBox[{"pts", ",", " ", 
          RowBox[{"{", 
           RowBox[{"First", ",", " ", "Last"}], "}"}]}], "]"}]}], ";", "\n", 
       "    ", 
       RowBox[{
        RowBox[{"cross", "[", 
         RowBox[{"o_", ",", " ", "aa_", ",", " ", "bb_"}], "]"}], " ", ":=", 
        "\n", "      ", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"aa", "[", 
             RowBox[{"[", "1", "]"}], "]"}], " ", "-", " ", 
            RowBox[{"o", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"bb", "[", 
             RowBox[{"[", "2", "]"}], "]"}], " ", "-", " ", 
            RowBox[{"o", "[", 
             RowBox[{"[", "2", "]"}], "]"}]}], ")"}]}], " ", "-", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"aa", "[", 
             RowBox[{"[", "2", "]"}], "]"}], " ", "-", " ", 
            RowBox[{"o", "[", 
             RowBox[{"[", "2", "]"}], "]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"bb", "[", 
             RowBox[{"[", "1", "]"}], "]"}], " ", "-", " ", 
            RowBox[{"o", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], ")"}]}]}]}], ";", "\n", "    ", 
       RowBox[{"hull", " ", "=", " ", 
        RowBox[{"{", "}"}]}], ";", "\n", "    ", 
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"While", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Length", "[", "hull", "]"}], " ", ">=", " ", "2"}], 
             " ", "&&", " ", 
             RowBox[{
              RowBox[{"cross", "[", 
               RowBox[{
                RowBox[{"hull", "[", 
                 RowBox[{"[", 
                  RowBox[{"-", "2"}], "]"}], "]"}], ",", " ", 
                RowBox[{"hull", "[", 
                 RowBox[{"[", 
                  RowBox[{"-", "1"}], "]"}], "]"}], ",", " ", "q"}], "]"}], 
              " ", "<=", " ", "0"}]}], ",", "\n", "         ", 
            RowBox[{"hull", " ", "=", " ", 
             RowBox[{"Most", "[", "hull", "]"}]}]}], "]"}], ";", "\n", 
          "       ", 
          RowBox[{"AppendTo", "[", 
           RowBox[{"hull", ",", " ", "q"}], "]"}]}], ",", "\n", "       ", 
         RowBox[{"{", 
          RowBox[{"q", ",", " ", "pts"}], "}"}]}], "]"}], ";", "\n", "    ", 
       "hull"}]}], "]"}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"diagramEdges", "[", 
    RowBox[{"f_", ",", " ", 
     RowBox[{"{", 
      RowBox[{"x_", ",", " ", "y_"}], "}"}]}], "]"}], " ", ":=", "\n", "  ", 
   RowBox[{"Differences", "[", 
    RowBox[{"lowerHull", "[", "\n", "    ", 
     RowBox[{
      RowBox[{
       RowBox[{"Exponent", "[", 
        RowBox[{"#", ",", " ", 
         RowBox[{"{", 
          RowBox[{"x", ",", " ", "y"}], "}"}]}], "]"}], " ", "&"}], " ", "/@",
       " ", 
      RowBox[{"MonomialList", "[", 
       RowBox[{
        RowBox[{"Expand", "[", "f", "]"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"x", ",", " ", "y"}], "}"}]}], "]"}]}], "]"}], "]"}]}], 
  ";"}]}], "Code",
 CellLabel->"In[59]:=",ExpressionUUID->"8b3c88ea-4821-bf45-9c90-c72c957d020d"],

Cell[TextData[{
 "Proposition 7.4 in the plane. For two convenient Newton diagrams, the mixed \
covolume is computed as the sum over pairs of compact edges of the minimum of \
their cross products. The routine rejects any diagram with no compact edge, \
which is precisely the non-convenient case. In that case, the mixed covolume \
is introduced only through the regularisation of Proposition 7.5, and ",
 Cell[BoxData[
 "monomialMultiplicity"], "Input",ExpressionUUID->
  "53b4bdd0-ad01-d041-b38f-fda58e315185"],
 " is the appropriate tool for the exact boundary multiplicity. Returning ",
 Cell[BoxData[
 "Missing"], "Input",ExpressionUUID->"2d2be191-abbd-e54a-856c-82a5670258a3"],
 " rather than an empty sum is deliberate: an empty ",
 Cell[BoxData[
 "Total"], "Input",ExpressionUUID->"31203a56-a9f9-6545-969b-76709ff45742"],
 " would silently return zero and thereby confuse an undefined case with a \
genuine zero mixed covolume."
}], "Text",
 CellChangeTimes->{
  3.996539116600765*^9, {3.99653918795545*^9, 
   3.9965392386375523`*^9}},ExpressionUUID->"785c0542-7e7e-5144-a609-\
de5e41b22cc3"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"mixedCovolume", "[", 
    RowBox[{"f_", ",", " ", "g_", ",", " ", 
     RowBox[{"{", 
      RowBox[{"x_", ",", " ", "y_"}], "}"}]}], "]"}], " ", ":=", "\n", "  ", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"e1", " ", "=", " ", 
        RowBox[{"diagramEdges", "[", 
         RowBox[{"f", ",", " ", 
          RowBox[{"{", 
           RowBox[{"x", ",", " ", "y"}], "}"}]}], "]"}]}], ",", " ", 
       RowBox[{"e2", " ", "=", " ", 
        RowBox[{"diagramEdges", "[", 
         RowBox[{"g", ",", " ", 
          RowBox[{"{", 
           RowBox[{"x", ",", " ", "y"}], "}"}]}], "]"}]}]}], "}"}], ",", "\n",
      "    ", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"e1", " ", "===", " ", 
         RowBox[{"{", "}"}]}], " ", "||", " ", 
        RowBox[{"e2", " ", "===", " ", 
         RowBox[{"{", "}"}]}]}], ",", "\n", "      ", 
       RowBox[{"Missing", "[", "\"\<NonConvenient\>\"", "]"}], ",", "\n", 
       "      ", 
       RowBox[{"Total", "@", 
        RowBox[{"Flatten", "@", 
         RowBox[{"Outer", "[", "\n", "        ", 
          RowBox[{
           RowBox[{"Function", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"p", ",", " ", "q"}], "}"}], ",", " ", 
             RowBox[{"Min", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"p", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{"-", 
                  RowBox[{"q", "[", 
                   RowBox[{"[", "2", "]"}], "]"}]}], ")"}]}], ",", " ", 
               RowBox[{
                RowBox[{"q", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{"-", 
                  RowBox[{"p", "[", 
                   RowBox[{"[", "2", "]"}], "]"}]}], ")"}]}]}], "]"}]}], 
            "]"}], ",", " ", "e1", ",", " ", "e2", ",", " ", "1"}], 
          "]"}]}]}]}], "]"}]}], "]"}]}], ";"}]], "Code",
 CellLabel->"In[62]:=",ExpressionUUID->"92182433-1ea1-4b4d-bfdb-74f41760503b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Module", "[", 
  RowBox[{
   RowBox[{"{", "}"}], ",", "\n", "  ", 
   RowBox[{
    RowBox[{"assert", "[", 
     RowBox[{"\"\<7.2: lowerHull discards the non-vertex (5,2) of \
{(6,0),(5,2),(0,6)}\>\"", ",", "\n", "    ", 
      RowBox[{
       RowBox[{"diagramEdges", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"x", "^", "6"}], " ", "+", " ", 
          RowBox[{
           RowBox[{"x", "^", "5"}], " ", 
           RowBox[{"y", "^", "2"}]}], " ", "+", " ", 
          RowBox[{"y", "^", "6"}]}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"x", ",", " ", "y"}], "}"}]}], "]"}], " ", "===", " ", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"6", ",", " ", 
          RowBox[{"-", "6"}]}], "}"}], "}"}]}]}], "]"}], ";", "\n", "  ", 
    RowBox[{"assert", "[", 
     RowBox[{"\"\<7.2: lowerHull keeps a genuine vertex, \
{(4,0),(1,1),(0,4)}\>\"", ",", "\n", "    ", 
      RowBox[{
       RowBox[{"diagramEdges", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"x", "^", "4"}], " ", "+", " ", 
          RowBox[{"x", " ", "y"}], " ", "+", " ", 
          RowBox[{"y", "^", "4"}]}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"x", ",", " ", "y"}], "}"}]}], "]"}], " ", "===", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", " ", 
           RowBox[{"-", "3"}]}], "}"}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"3", ",", " ", 
           RowBox[{"-", "1"}]}], "}"}]}], "}"}]}]}], "]"}], ";", "\n", "  ", 
    RowBox[{"assert", "[", 
     RowBox[{"\"\<7.2: the closed formula reproduces I_0 on convenient \
nondegenerate pairs\>\"", ",", "\n", "    ", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"mixedCovolume", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"x", "^", "2"}], " ", "+", " ", "y"}], ",", " ", 
           RowBox[{"x", " ", "+", " ", 
            RowBox[{"y", "^", "2"}]}], ",", " ", 
           RowBox[{"{", 
            RowBox[{"x", ",", " ", "y"}], "}"}]}], "]"}], ",", "\n", "     ", 
         RowBox[{"mixedCovolume", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"x", "^", "2"}], " ", "+", " ", 
            RowBox[{"y", "^", "2"}]}], ",", " ", 
           RowBox[{"x", " ", "+", " ", "y"}], ",", " ", 
           RowBox[{"{", 
            RowBox[{"x", ",", " ", "y"}], "}"}]}], "]"}], ",", "\n", "     ", 
         RowBox[{"mixedCovolume", "[", 
          RowBox[{
           RowBox[{"y", " ", "-", " ", 
            RowBox[{"x", "^", "3"}]}], ",", " ", 
           RowBox[{"y", " ", "-", " ", 
            RowBox[{"x", "^", "5"}]}], ",", " ", 
           RowBox[{"{", 
            RowBox[{"x", ",", " ", "y"}], "}"}]}], "]"}]}], "}"}], " ", "===",
        " ", 
       RowBox[{"{", 
        RowBox[{"1", ",", " ", "2", ",", " ", "3"}], "}"}]}]}], "]"}], ";", 
    "\n", "  ", 
    RowBox[{"assert", "[", 
     RowBox[{"\"\<7.2: a monomial has no compact edge and is reported as \
non-convenient\>\"", ",", "\n", "    ", 
      RowBox[{"MissingQ", "[", 
       RowBox[{"mixedCovolume", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"x", "^", "2"}], " ", "+", " ", "y"}], ",", " ", 
         RowBox[{"x", " ", "y"}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"x", ",", " ", "y"}], "}"}]}], "]"}], "]"}]}], "]"}]}]}], 
  "]"}]], "Code",
 CellLabel->"In[63]:=",ExpressionUUID->"9f90507d-9a4e-d24c-8b21-6c1a135a990e"],

Cell[BoxData[
 StyleBox["\<\"7.2: a monomial has no compact edge and is reported as \
non-convenient: verified\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.996531550304777*^9, 3.9965407205129204`*^9},
 CellLabel->"Out[63]=",ExpressionUUID->"bfc421f4-80f7-6844-9dbe-d31fdf205ba0"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["7.3 The regularised covolume agrees with the exact \
multiplicity",
 FontColor->RGBColor[0.6, 0, 0]]], "Subsection",
 CellFrame->{{2, 0}, {0, 0}},
 CellFrameMargins->{{10, 10}, {5, 5}},
 CellFrameColor->RGBColor[0.6, 0, 0],
 CellChangeTimes->{{3.9841600295676575`*^9, 3.9841600299620647`*^9}, {
  3.984160109139717*^9, 3.9841601650218716`*^9}, {3.9841602725877094`*^9, 
  3.9841603231017017`*^9}, {3.984160401527149*^9, 3.9841604279416504`*^9}, {
  3.984160499972679*^9, 3.984160500582493*^9}, {3.9961034389690857`*^9, 
  3.996103440260908*^9}, {3.9961034702925396`*^9, 3.9961034747700024`*^9}, {
  3.998423330029623*^9, 3.998423416161047*^9}, {3.9984234469220734`*^9, 
  3.9984234521912727`*^9}, {3.998423506814337*^9, 3.9984235251964436`*^9}, {
  3.9984235591383495`*^9, 3.998423651992407*^9}},
 Background->RGBColor[
  0.9803921568627451, 0.984313725490196, 0.9490196078431372],
 CellTags->"sub73",ExpressionUUID->"3cd63fc4-832b-f44a-bcc0-b45987ca190c"],

Cell[TextData[{
 "Proposition 7.5. Replacing the non-convenient component ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       StyleBox["g", "TI"], TraditionalForm], "errors" -> {}, "input" -> 
     "$g$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "2f50ffca-a314-4f4d-94b5-3caf71f99bde"],
 " by ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["g", "TI"], "+", 
         SuperscriptBox[
          StyleBox["x", "TI"], 
          StyleBox["N", "TI"]], "+", 
         SuperscriptBox[
          StyleBox["y", "TI"], 
          StyleBox["N", "TI"]]}], TraditionalForm], "errors" -> {}, "input" -> 
     "$g+x^N+y^N$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "25a02a4b-4dc8-f141-a6e6-092d6adf4508"],
 " makes both diagrams convenient. Over the tested values of ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       StyleBox["N", "TI"], TraditionalForm], "errors" -> {}, "input" -> 
     "$N$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "341fce4a-761a-9f40-b692-f73a2785f837"],
 ", the resulting mixed covolume is constant and agrees with the exact \
multiplicity. The notebook verifies this stability computationally over a \
prescribed range of ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       StyleBox["N", "TI"], TraditionalForm], "errors" -> {}, "input" -> 
     "$N$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "1fe05728-e14d-d54e-9e83-933c3edb0165"],
 "; it does not use this finite check as a proof of ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       StyleBox["N", "TI"], TraditionalForm], "errors" -> {}, "input" -> 
     "$N$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "2bdf38ac-12b7-0e46-8fc8-5bca786faebc"],
 "-independence in general."
}], "Text",
 CellChangeTimes->{{3.9965392682121143`*^9, 
  3.996539297327839*^9}},ExpressionUUID->"a95ba8f2-db28-964c-b8f3-\
f02480013bc1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Module", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"v0", ",", " ", "vQ"}], "}"}], ",", "\n", "  ", 
   RowBox[{
    RowBox[{"v0", " ", "=", " ", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"mixedCovolume", "[", 
        RowBox[{
         RowBox[{"F1", "[", 
          RowBox[{"H", ",", " ", "u", ",", " ", "0", ",", " ", "Q"}], "]"}], ",",
          " ", 
         RowBox[{
          RowBox[{"H", " ", "u"}], " ", "+", " ", 
          RowBox[{"H", "^", "nn"}], " ", "+", " ", 
          RowBox[{"u", "^", "nn"}]}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"H", ",", " ", "u"}], "}"}]}], "]"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"nn", ",", " ", "5", ",", " ", "9"}], "}"}]}], "]"}]}], ";", 
    "\n", "  ", 
    RowBox[{"vQ", " ", "=", " ", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"mixedCovolume", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", 
           RowBox[{
            RowBox[{"H", "^", "2"}], "/", "2"}]}], " ", "-", " ", 
          RowBox[{
           RowBox[{"v", "^", "2"}], "/", "2"}]}], ",", " ", 
         RowBox[{"H", " ", "+", " ", 
          RowBox[{"v", "^", "nn"}]}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"H", ",", " ", "v"}], "}"}]}], "]"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"nn", ",", " ", "5", ",", " ", "9"}], "}"}]}], "]"}]}], ";", 
    "\n", "  ", 
    RowBox[{"Print", "[", 
     RowBox[{"\"\<regularised covolume at p0, N = 5..9: \>\"", ",", " ", 
      "v0"}], "]"}], ";", "\n", "  ", 
    RowBox[{"Print", "[", 
     RowBox[{"\"\<regularised covolume at pQ, N = 5..9: \>\"", ",", " ", 
      "vQ"}], "]"}], ";", "\n", "  ", 
    RowBox[{"assert", "[", 
     RowBox[{"\"\<7.3: at p0 the regularised covolume is 3, independently of \
N\>\"", ",", "\n", "    ", 
      RowBox[{
       RowBox[{"Union", "[", "v0", "]"}], " ", "===", " ", 
       RowBox[{"{", "3", "}"}]}]}], "]"}], ";", "\n", "  ", 
    RowBox[{"assert", "[", 
     RowBox[{"\"\<7.3: at pQ the regularised covolume is 2, independently of \
N\>\"", ",", "\n", "    ", 
      RowBox[{
       RowBox[{"Union", "[", "vQ", "]"}], " ", "===", " ", 
       RowBox[{"{", "2", "}"}]}]}], "]"}]}]}], "]"}]], "Code",
 CellLabel->"In[64]:=",ExpressionUUID->"75fb433b-d1f8-e048-b4cc-25c1c23ced01"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"regularised covolume at p0, N = 5..9: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"3", ",", "3", ",", "3", ",", "3", ",", "3"}], "}"}]}],
  SequenceForm["regularised covolume at p0, N = 5..9: ", {3, 3, 3, 3, 3}],
  Editable->False]], "Print",
 CellChangeTimes->{3.9965315503237877`*^9, 3.996540720539921*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[64]:=",ExpressionUUID->"0ed3281f-243d-2e46-bb45-290cf7f884d5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"regularised covolume at pQ, N = 5..9: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "2"}], "}"}]}],
  SequenceForm["regularised covolume at pQ, N = 5..9: ", {2, 2, 2, 2, 2}],
  Editable->False]], "Print",
 CellChangeTimes->{3.9965315503237877`*^9, 3.996540720543913*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[64]:=",ExpressionUUID->"071919ab-edf3-5149-b502-494fc8cd00ec"]
}, Open  ]],

Cell[BoxData[
 StyleBox["\<\"7.3: at pQ the regularised covolume is 2, independently of N: \
verified\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.9965315503302135`*^9, 3.9965407205460224`*^9},
 CellLabel->"Out[64]=",ExpressionUUID->"ff812863-8bc5-2e4e-88d1-14e3dbfab770"]
}, Open  ]],

Cell[TextData[{
 "What this establishes and what it does not. The agreement observed above \
relates the two propositions computationally; it is not a theorem about the \
equality of local intersection multiplicities of the underlying germs. The \
germ at ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SubscriptBox[
        StyleBox["p", "TI"], "0"], TraditionalForm], "errors" -> {}, "input" -> 
     "$p_0$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "19e933fa-0181-7e4e-8d50-78f32056b406"],
 " is non-convenient, while the local Bernstein-Kushnirenko statement used in \
the manuscript assumes convenience. Accordingly, no claim is made here that\n\
\n",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubscriptBox[
          StyleBox["I", "TI"], "0"], 
         RowBox[{"(", 
           RowBox[{
             StyleBox["f", "TI"], ",", 
             SubscriptBox[
              StyleBox["g", "TI"], 
              StyleBox["N", "TI"]]}], ")"}], "\[LongEqual]", 
         SubscriptBox[
          StyleBox["I", "TI"], "0"], 
         RowBox[{"(", 
           RowBox[{
             StyleBox["f", "TI"], ",", 
             StyleBox["g", "TI"]}], ")"}], "."}], TraditionalForm], 
     "errors" -> {}, "input" -> "$I_0(f,g_N)=I_0(f,g).$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "2580cf02-b4d4-1240-be82-968ed982da33"],
 "\n\nThe exact multiplicities established in Section 7.1 stand independently \
of this subsection and do not rely on the mixed-covolume regularisation."
}], "Text",
 CellChangeTimes->{{3.9965393367159634`*^9, 
  3.996539405340828*^9}},ExpressionUUID->"e34978db-373d-1742-a420-\
4b297acf77be"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["8. Topological type of the vacuum",
 FontColor->RGBColor[0, 0.5, 0]]], "Section",
 CellFrame->{{2, 0}, {0, 0}},
 CellFrameMargins->{{10, 10}, {5, 5}},
 CellFrameColor->RGBColor[0, 0.5, 0],
 CellChangeTimes->{{3.9841616996149673`*^9, 3.9841617347866936`*^9}, {
  3.9961035055110283`*^9, 3.996103522109228*^9}, {3.998422872891941*^9, 
  3.9984228737524967`*^9}, {3.9984231534620857`*^9, 3.998423154417841*^9}, {
  3.998423187940752*^9, 3.998423213329241*^9}},
 Background->RGBColor[0.95, 0.98, 0.95],
 CellTags->"sec8",ExpressionUUID->"c0a3dc5a-5be7-174c-a5a3-0f4ea735d1bf"],

Cell[CellGroupData[{

Cell[TextData[StyleBox["8.1 The quasi-homogeneous three-jet",
 FontColor->RGBColor[0.6, 0, 0]]], "Subsection",
 CellFrame->{{2, 0}, {0, 0}},
 CellFrameMargins->{{10, 10}, {5, 5}},
 CellFrameColor->RGBColor[0.6, 0, 0],
 CellChangeTimes->{{3.9841600295676575`*^9, 3.9841600299620647`*^9}, {
  3.984160109139717*^9, 3.9841601650218716`*^9}, {3.9841602725877094`*^9, 
  3.9841603231017017`*^9}, {3.984160401527149*^9, 3.9841604279416504`*^9}, {
  3.984160499972679*^9, 3.984160500582493*^9}, {3.9961034389690857`*^9, 
  3.996103440260908*^9}, {3.9961034702925396`*^9, 3.9961034747700024`*^9}, {
  3.998423330029623*^9, 3.998423416161047*^9}, {3.9984234469220734`*^9, 
  3.9984234521912727`*^9}, {3.998423506814337*^9, 3.9984235251964436`*^9}, {
  3.9984235591383495`*^9, 3.9984236776879807`*^9}},
 Background->RGBColor[
  0.9803921568627451, 0.984313725490196, 0.9490196078431372],
 CellTags->"sub81",ExpressionUUID->"36b95cc1-57f5-054c-9b54-786f9022437f"],

Cell[TextData[{
 "Theorem 8.1. In the Takens chart\n\n ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"\[Xi]", "\[LongEqual]", 
         StyleBox["x", "TI"], ",    ", "\[Eta]", "\[LongEqual]", 
         "\[CapitalPhi]", 
         RowBox[{"(", 
           RowBox[{
             StyleBox["x", "TI"], ",", 
             StyleBox["y", "TI"]}], ")"}], ","}], TraditionalForm], 
     "errors" -> {}, "input" -> "$\\xi=x,\\qquad \\eta=\\Phi(x,y),$", "state" -> 
     "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "7175b111-3b94-4d42-b160-6a5b671df9ae"],
 " \n \n the germ becomes\n \n",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SuperscriptBox["\[Xi]", "\[Prime]"], "\[LongEqual]", "\[Eta]", 
         ",    ", 
         SuperscriptBox["\[Eta]", "\[Prime]"], "\[LongEqual]", 
         SubscriptBox[
          StyleBox["a", "TI"], "3"], 
         SuperscriptBox["\[Xi]", "3"], "+", 
         SubscriptBox[
          StyleBox["b", "TI"], "1"], "\[Xi]\[Eta]", "+", 
         "higher\[Hyphen]weight terms", ","}], TraditionalForm], 
     "errors" -> {}, "input" -> 
     "$\\xi'=\\eta,\\qquad\\eta'=a_3\\xi^3+b_1\\xi\\eta+\\text{higher-weight \
terms},$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "f555d7ab-67c1-af47-a03c-fe382e862fc5"],
 "\n\nwith weights \n\n",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         RowBox[{
           StyleBox["w", "TI"], 
           StyleBox["t", "TI"]}], 
         RowBox[{"(", "\[Xi]", ")"}], "\[LongEqual]", "1", ",    ", 
         RowBox[{
           StyleBox["w", "TI"], 
           StyleBox["t", "TI"]}], 
         RowBox[{"(", "\[Eta]", ")"}], "\[LongEqual]", "2."}], 
       TraditionalForm], "errors" -> {}, "input" -> 
     "$\\operatorname{wt}(\\xi)=1,\\qquad \\operatorname{wt}(\\eta)=2.$", 
     "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "4c671252-a5e9-fa42-bb72-d6095b3ee584"],
 "\n\nThe absence of a weight-four term is verified rather than assumed: \
every term in ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SuperscriptBox["\[Eta]", "\[Prime]"], TraditionalForm], "errors" -> {},
      "input" -> "$\\eta'$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "12d8bea4-d2de-ed4a-9396-faf078c4f3af"],
 " contains a factor ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|
    "boxes" -> FormBox["\[Xi]", TraditionalForm], "errors" -> {}, "input" -> 
     "$\\xi$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "996327b7-d85e-c643-83a3-cf44b4fbfce2"],
 ", while the remaining series depends only on a quantity of weight two. \
Consequently, only odd weights occur."
}], "Text",
 CellChangeTimes->{
  3.9965394324392796`*^9, {3.996539477271612*^9, 
   3.9965395652973595`*^9}},ExpressionUUID->"18a62ace-f1c7-2549-af14-\
7899221d2823"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Module", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"uu", ",", " ", "ydot", ",", " ", "jet", ",", " ", "wts"}], "}"}],
    ",", "\n", "  ", 
   RowBox[{
    RowBox[{"uu", " ", "=", " ", "0"}], ";", "\n", "  ", 
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"uu", " ", "=", " ", 
        RowBox[{"Expand", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"yy", " ", "+", " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"3", "/", "2"}], ")"}], " ", 
             RowBox[{"xx", "^", "2"}]}], " ", "+", " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "/", "2"}], ")"}], " ", 
             RowBox[{"uu", "^", "2"}]}]}], ")"}], "/", "Q"}], "]"}]}], ";", 
       "\n", "     ", 
       RowBox[{"uu", " ", "=", " ", 
        RowBox[{"Select", "[", 
         RowBox[{"uu", ",", " ", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Exponent", "[", 
               RowBox[{"#", ",", " ", "xx"}], "]"}], " ", "+", " ", 
              RowBox[{"2", " ", 
               RowBox[{"Exponent", "[", 
                RowBox[{"#", ",", " ", "yy"}], "]"}]}]}], ")"}], " ", "<=", 
            " ", "8"}], " ", "&"}]}], "]"}]}]}], ",", "\n", "     ", 
      RowBox[{"{", "5", "}"}]}], "]"}], ";", "\n", "  ", 
    RowBox[{"ydot", " ", "=", " ", 
     RowBox[{"Expand", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", "xx", " ", "yy"}], " ", "-", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", "/", "2"}], ")"}], " ", 
        RowBox[{"xx", "^", "3"}]}], " ", "+", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "/", "2"}], ")"}], " ", "xx", " ", 
        RowBox[{"uu", "^", "2"}]}]}], "]"}]}], ";", "\n", "  ", 
    RowBox[{"wts", "  ", "=", " ", 
     RowBox[{"Union", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Exponent", "[", 
           RowBox[{"#", ",", " ", "xx"}], "]"}], " ", "+", " ", 
          RowBox[{"2", " ", 
           RowBox[{"Exponent", "[", 
            RowBox[{"#", ",", " ", "yy"}], "]"}]}]}], ")"}], " ", "&"}], " ", 
       "/@", "\n", "           ", 
       RowBox[{"MonomialList", "[", 
        RowBox[{"ydot", ",", " ", 
         RowBox[{"{", 
          RowBox[{"xx", ",", " ", "yy"}], "}"}]}], "]"}]}], "]"}]}], ";", 
    "\n", "  ", 
    RowBox[{"jet", "  ", "=", " ", 
     RowBox[{"Coefficient", "[", 
      RowBox[{
       RowBox[{"Expand", "[", 
        RowBox[{"ydot", " ", "/.", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"xx", " ", "->", " ", 
            RowBox[{"eps", " ", "xx"}]}], ",", " ", 
           RowBox[{"yy", " ", "->", " ", 
            RowBox[{
             RowBox[{"eps", "^", "2"}], " ", "yy"}]}]}], "}"}]}], "]"}], ",", 
       " ", "eps", ",", " ", "3"}], "]"}]}], ";", "\n", "  ", 
    RowBox[{"Print", "[", 
     RowBox[{"\"\<weights present in eta': \>\"", ",", " ", "wts"}], "]"}], ";",
     "\n", "  ", 
    RowBox[{"Print", "[", 
     RowBox[{"\"\<weight-three part: \>\"", ",", " ", "jet"}], "]"}], ";", 
    "\n", "  ", 
    RowBox[{"assert", "[", 
     RowBox[{"\"\<8.1: no term of weight four occurs, only the odd weights \
3,5,7,...\>\"", ",", "\n", "    ", 
      RowBox[{"AllTrue", "[", 
       RowBox[{"wts", ",", " ", "OddQ"}], "]"}]}], "]"}], ";", "\n", "  ", 
    RowBox[{"assert", "[", 
     RowBox[{"\"\<8.1: the weight-three part of the model is -3/2 xi^3 - 4 xi \
eta\>\"", ",", "\n", "    ", 
      RowBox[{"zeroQ", "[", 
       RowBox[{"jet", " ", "-", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{"3", "/", "2"}], ")"}]}], " ", 
           RowBox[{"xx", "^", "3"}]}], " ", "-", " ", 
          RowBox[{"4", " ", "xx", " ", "yy"}]}], ")"}]}], "]"}]}], "]"}]}]}], 
  "]"}]], "Code",
 CellLabel->"In[65]:=",ExpressionUUID->"75b29ff9-9cd6-d140-ad50-d8cf71dcdb35"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"weights present in eta': \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "3", ",", "5", ",", "7", ",", "9", ",", "11", ",", "13", ",", "15", ",", 
     "17"}], "}"}]}],
  SequenceForm["weights present in eta': ", {3, 5, 7, 9, 11, 13, 15, 17}],
  Editable->False]], "Print",
 CellChangeTimes->{3.996531550350216*^9, 3.9965407206199207`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[65]:=",ExpressionUUID->"a46a1739-d1b9-d74f-9611-d33ce83d8cb4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"weight-three part: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"3", " ", 
       SuperscriptBox["xx", "3"]}], "2"]}], "-", 
    RowBox[{"4", " ", "xx", " ", "yy"}]}]}],
  SequenceForm[
  "weight-three part: ", Rational[-3, 2] $CellContext`xx^3 - 
   4 $CellContext`xx $CellContext`yy],
  Editable->False]], "Print",
 CellChangeTimes->{3.996531550350216*^9, 3.996540720622919*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[65]:=",ExpressionUUID->"8cc9dc0f-e018-9f45-83bc-d8dcc542219d"]
}, Open  ]],

Cell[BoxData[
 StyleBox["\<\"8.1: the weight-three part of the model is -3/2 xi^3 - 4 xi \
eta: verified\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.9965315503542156`*^9, 3.996540720624918*^9},
 CellLabel->"Out[65]=",ExpressionUUID->"03581127-32e7-1441-b436-4285ef85ec15"]
}, Open  ]],

Cell[TextData[{
 "The same reduction for the full class, with ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|
    "boxes" -> FormBox["\[Psi]", TraditionalForm], "errors" -> {}, "input" -> 
     "$\\psi$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "7e2d181a-854d-5445-910f-b6c2e09cdbed"],
 " kept abstract, gives\n\n",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubscriptBox[
          StyleBox["a", "TI"], "3"], "\[LongEqual]", 
         FractionBox[
          RowBox[{"1", "-", 
            StyleBox["m", "TI"]}], "2"], ",    ", 
         SubscriptBox[
          StyleBox["b", "TI"], "1"], "\[LongEqual]", "-", 
         StyleBox["m", "TI"], ","}], TraditionalForm], "errors" -> {}, 
     "input" -> "$a_3=\\frac{1-m}{2},\\qquad b_1=-m,$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "f9c138c6-7498-344f-9b27-64d9e8c213c9"],
 "\n\nso that the discriminant reduces to a perfect square in the single \
structural parameter ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       StyleBox["m", "TI"], TraditionalForm], "errors" -> {}, "input" -> 
     "$m$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "1d703622-6ce6-7543-a704-6e4a11871197"],
 "."
}], "Text",
 CellChangeTimes->{{3.9965400675928936`*^9, 
  3.9965401038461246`*^9}},ExpressionUUID->"a8b8998f-9d81-134e-bf26-\
f9b0db9ad51b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Module", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"ydot", ",", " ", "jet", ",", " ", "a3", ",", " ", "b1"}], "}"}], 
   ",", "\n", "  ", 
   RowBox[{
    RowBox[{"ydot", " ", "=", " ", 
     RowBox[{"Expand", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", " ", "-", " ", "m"}], ")"}], " ", "xi", " ", "eta"}], 
       " ", "-", " ", 
       RowBox[{"xi", " ", 
        RowBox[{"(", 
         RowBox[{"eta", " ", "-", " ", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", " ", "-", " ", "m"}], ")"}], "/", "2"}], " ", 
           RowBox[{"xi", "^", "2"}]}]}], ")"}]}]}], "]"}]}], ";", "\n", "  ", 
    RowBox[{"jet", "  ", "=", " ", 
     RowBox[{"Coefficient", "[", 
      RowBox[{
       RowBox[{"Expand", "[", 
        RowBox[{"ydot", " ", "/.", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"xi", " ", "->", " ", 
            RowBox[{"eps", " ", "xi"}]}], ",", " ", 
           RowBox[{"eta", " ", "->", " ", 
            RowBox[{
             RowBox[{"eps", "^", "2"}], " ", "eta"}]}]}], "}"}]}], "]"}], ",",
        " ", "eps", ",", " ", "3"}], "]"}]}], ";", "\n", "  ", 
    RowBox[{"a3", "   ", "=", " ", 
     RowBox[{"Coefficient", "[", 
      RowBox[{"jet", ",", " ", 
       RowBox[{"xi", "^", "3"}]}], "]"}]}], ";", "\n", "  ", 
    RowBox[{"b1", "   ", "=", " ", 
     RowBox[{"Coefficient", "[", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"jet", ",", " ", "xi"}], "]"}], ",", " ", "eta"}], "]"}]}], ";",
     "\n", "  ", 
    RowBox[{"assert", "[", 
     RowBox[{"\"\<8.1: a3 = (1-m)/2\>\"", ",", " ", 
      RowBox[{"zeroQ", "[", 
       RowBox[{"a3", " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", " ", "-", " ", "m"}], ")"}], "/", "2"}]}], "]"}]}], 
     "]"}], ";", "\n", "  ", 
    RowBox[{"assert", "[", 
     RowBox[{"\"\<8.1: b1 = -m\>\"", ",", " ", 
      RowBox[{"zeroQ", "[", 
       RowBox[{"b1", " ", "+", " ", "m"}], "]"}]}], "]"}], ";", "\n", "  ", 
    RowBox[{"assert", "[", 
     RowBox[{"\"\<8.1: the discriminant is the perfect square (m-2)^2\>\"", ",",
       "\n", "    ", 
      RowBox[{"zeroQ", "[", 
       RowBox[{
        RowBox[{"Factor", "[", 
         RowBox[{
          RowBox[{"b1", "^", "2"}], " ", "+", " ", 
          RowBox[{"8", " ", "a3"}]}], "]"}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"m", " ", "-", " ", "2"}], ")"}], "^", "2"}]}], "]"}]}], 
     "]"}], ";", "\n", "  ", 
    RowBox[{"assert", "[", 
     RowBox[{"\"\<8.1: the discriminant is nonnegative for every m\>\"", ",", 
      "\n", "    ", 
      RowBox[{"Resolve", "[", 
       RowBox[{
        RowBox[{"ForAll", "[", 
         RowBox[{"m", ",", " ", 
          RowBox[{
           RowBox[{
            RowBox[{"b1", "^", "2"}], " ", "+", " ", 
            RowBox[{"8", " ", "a3"}]}], " ", ">=", " ", "0"}]}], "]"}], ",", 
        " ", "Reals"}], "]"}]}], "]"}], ";", "\n", "  ", 
    RowBox[{"assert", "[", 
     RowBox[{"\"\<8.1: a3 < 0 exactly when m > 1\>\"", ",", "\n", "    ", 
      RowBox[{
       RowBox[{"Reduce", "[", 
        RowBox[{
         RowBox[{"a3", " ", "<", " ", "0"}], ",", " ", "m", ",", " ", 
         "Reals"}], "]"}], " ", "===", " ", 
       RowBox[{"(", 
        RowBox[{"m", " ", ">", " ", "1"}], ")"}]}]}], "]"}]}]}], 
  "]"}]], "Code",
 CellLabel->"In[66]:=",ExpressionUUID->"d45a5e08-1813-184b-9df7-ba39bd23d6ce"],

Cell[BoxData[
 StyleBox["\<\"8.1: a3 < 0 exactly when m > 1: verified\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.996531550378216*^9, 3.996540720693136*^9},
 CellLabel->"Out[66]=",ExpressionUUID->"28e1cd82-76ba-1044-88ab-8261fae304f9"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["8.2 The Dumortier-Llibre-Artes dictionary",
 FontColor->RGBColor[0.6, 0, 0]]], "Subsection",
 CellFrame->{{2, 0}, {0, 0}},
 CellFrameMargins->{{10, 10}, {5, 5}},
 CellFrameColor->RGBColor[0.6, 0, 0],
 CellChangeTimes->{{3.9841600295676575`*^9, 3.9841600299620647`*^9}, {
  3.984160109139717*^9, 3.9841601650218716`*^9}, {3.9841602725877094`*^9, 
  3.9841603231017017`*^9}, {3.984160401527149*^9, 3.9841604279416504`*^9}, {
  3.984160499972679*^9, 3.984160500582493*^9}, {3.9961034389690857`*^9, 
  3.996103440260908*^9}, {3.9961034702925396`*^9, 3.9961034747700024`*^9}, {
  3.998423330029623*^9, 3.998423416161047*^9}, {3.9984234469220734`*^9, 
  3.9984234521912727`*^9}, {3.998423506814337*^9, 3.9984235251964436`*^9}, {
  3.9984235591383495`*^9, 3.998423696818716*^9}},
 Background->RGBColor[
  0.9803921568627451, 0.984313725490196, 0.9490196078431372],
 CellTags->"sub82",ExpressionUUID->"86f11378-5375-b64f-9603-b15e79525650"],

Cell[TextData[{
 "The classification theorem uses order exponents denoted here by ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       StyleBox["m", "TI"], TraditionalForm], "errors" -> {}, "input" -> 
     "$\\mathfrak{m}$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "4ba799a8-94c4-664d-958b-734a7bd82f6e"],
 " and ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       StyleBox["n", "TI"], TraditionalForm], "errors" -> {}, "input" -> 
     "$\\mathfrak{n}$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "d11018b4-236b-834c-a1e9-bb24adb956ce"],
 ", matching the fraktur notation of the manuscript and keeping them distinct \
from the structural parameter ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       StyleBox["m", "TI"], TraditionalForm], "errors" -> {}, "input" -> 
     "$m$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "9effcb74-2827-ec48-a30c-b23ac33a1f77"],
 ". For our germ, ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       StyleBox["A", "TI"], TraditionalForm], "errors" -> {}, "input" -> 
     "$A$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "362ec8cb-5a11-4142-8e3d-85d7e999569b"],
 " vanishes identically and hence ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       StyleBox["f", "TI"], TraditionalForm], "errors" -> {}, "input" -> 
     "$f$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "37da36dc-950e-7e4b-905a-e54473b1eea6"],
 " vanishes identically as well. The correspondence with the classification \
data is therefore exact, with no rescaling or sign change:\n\n",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["F", "TI"], 
         RowBox[{"(", "\[Xi]", ")"}], "\[LongEqual]", 
         SubscriptBox[
          StyleBox["a", "TI"], "3"], 
         SuperscriptBox["\[Xi]", "3"], "  ", "\[DoubleLongRightArrow]  ", 
         StyleBox["m", "TI"], "\[LongEqual]", "3", ",    ", 
         StyleBox["a", "TI"], "\[LongEqual]", 
         SubscriptBox[
          StyleBox["a", "TI"], "3"], ","}], TraditionalForm], "errors" -> {}, 
     "input" -> 
     "$F(\\xi)=a_3\\xi^3\\quad\\Longrightarrow\\quad\\mathfrak{m}=3,\\qquad \
a=a_3,$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "60ad1d96-4967-164a-8a27-e7deb4c5bf44"],
 "\n\nand\n\n",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["G", "TI"], 
         RowBox[{"(", "\[Xi]", ")"}], "\[LongEqual]", 
         SubscriptBox[
          StyleBox["b", "TI"], "1"], "\[Xi]  ", "\[DoubleLongRightArrow]  ", 
         StyleBox["n", "TI"], "\[LongEqual]", "1", ",    ", 
         StyleBox["b", "TI"], "\[LongEqual]", 
         SubscriptBox[
          StyleBox["b", "TI"], "1"], "."}], TraditionalForm], "errors" -> {}, 
     "input" -> 
     "$G(\\xi)=b_1\\xi\\quad\\Longrightarrow\\quad\\mathfrak{n}=1,\\qquad \
b=b_1.$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "b4fc2269-419c-ab48-9d2c-8a902fa6d801"],
 "\n\nThe relevant case is characterized by ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       StyleBox["m", "TI"], TraditionalForm], "errors" -> {}, "input" -> 
     "$\\mathfrak{m}$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "81c3b5f3-4f13-564a-9576-7c8d03f88fb0"],
 " odd, ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["a", "TI"], "<", "0"}], TraditionalForm], "errors" -> {}, 
     "input" -> "$a<0$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "938981bf-2ce4-f940-b34a-ffa44519a3ad"],
 ", ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["m", "TI"], "\[LongEqual]", "2", 
         StyleBox["n", "TI"], "+", "1"}], TraditionalForm], "errors" -> {}, 
     "input" -> "$\\mathfrak{m}=2\\mathfrak{n}+1$, $\\mathfrak{n}$", "state" -> 
     "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "25d4bf35-dde8-0241-b653-5bc1064e6c33"],
 " odd, and\n\n",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SuperscriptBox[
          StyleBox["b", "TI"], "2"], "+", "4", 
         StyleBox["a", "TI"], 
         RowBox[{"(", 
           RowBox[{
             StyleBox["n", "TI"], "+", "1"}], ")"}], "\[GreaterEqual]", 
         "0."}], TraditionalForm], "errors" -> {}, "input" -> 
     "$b^2+4a(\\mathfrak{n}+1)\\geq0.$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "7acc5b04-c29e-cb45-93a2-1bdcd2bd976d"],
 "\n\nIts conclusion is that the germ has one hyperbolic sector and one \
elliptic sector."
}], "Text",
 CellChangeTimes->{{3.996539609229746*^9, 
  3.996539721318247*^9}},ExpressionUUID->"0dab4453-2efc-0942-8235-\
6588f659af5a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Module", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"mFrak", " ", "=", " ", "3"}], ",", " ", 
     RowBox[{"nFrak", " ", "=", " ", "1"}], ",", " ", 
     RowBox[{"a3", " ", "=", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "-", " ", "m"}], ")"}], "/", "2"}]}], ",", " ", 
     RowBox[{"b1", " ", "=", " ", 
      RowBox[{"-", "m"}]}]}], "}"}], ",", "\n", "  ", 
   RowBox[{
    RowBox[{"assert", "[", 
     RowBox[{"\"\<8.2: mFrak = 3 = 2 nFrak + 1 with nFrak = 1\>\"", ",", " ", 
      RowBox[{"mFrak", " ", "===", " ", 
       RowBox[{
        RowBox[{"2", " ", "nFrak"}], " ", "+", " ", "1"}]}]}], "]"}], ";", 
    "\n", "  ", 
    RowBox[{"assert", "[", 
     RowBox[{"\"\<8.2: mFrak and nFrak are both odd\>\"", ",", " ", 
      RowBox[{
       RowBox[{"OddQ", "[", "mFrak", "]"}], " ", "&&", " ", 
       RowBox[{"OddQ", "[", "nFrak", "]"}]}]}], "]"}], ";", "\n", "  ", 
    RowBox[{"assert", "[", 
     RowBox[{"\"\<8.2: b^2 + 4 a (nFrak + 1) is the discriminant b1^2 + 8 \
a3\>\"", ",", "\n", "    ", 
      RowBox[{"zeroQ", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"b1", "^", "2"}], " ", "+", " ", 
          RowBox[{"4", " ", "a3", " ", 
           RowBox[{"(", 
            RowBox[{"nFrak", " ", "+", " ", "1"}], ")"}]}]}], ")"}], " ", "-",
         " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"b1", "^", "2"}], " ", "+", " ", 
          RowBox[{"8", " ", "a3"}]}], ")"}]}], "]"}]}], "]"}], ";", "\n", 
    "  ", 
    RowBox[{"assert", "[", 
     RowBox[{"\"\<8.2: on m > 1 the theorem gives one hyperbolic and one \
elliptic sector\>\"", ",", "\n", "    ", 
      RowBox[{"Resolve", "[", 
       RowBox[{
        RowBox[{"ForAll", "[", 
         RowBox[{"m", ",", " ", 
          RowBox[{"m", " ", ">", " ", "1"}], ",", " ", 
          RowBox[{
           RowBox[{"a3", " ", "<", " ", "0"}], " ", "&&", " ", 
           RowBox[{
            RowBox[{
             RowBox[{"b1", "^", "2"}], " ", "+", " ", 
             RowBox[{"4", " ", "a3", " ", 
              RowBox[{"(", 
               RowBox[{"nFrak", " ", "+", " ", "1"}], ")"}]}]}], " ", ">=", 
            " ", "0"}]}]}], "]"}], ",", " ", "Reals"}], "]"}]}], "]"}], ";", 
    "\n", "  ", 
    RowBox[{"assert", "[", 
     RowBox[{"\"\<8.2: the borderline b1^2 + 8 a3 = 0 occurs exactly at m = 2\
\>\"", ",", "\n", "    ", 
      RowBox[{
       RowBox[{"Reduce", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"b1", "^", "2"}], " ", "+", " ", 
           RowBox[{"8", " ", "a3"}]}], " ", "==", " ", "0"}], ",", " ", "m", ",",
          " ", "Reals"}], "]"}], " ", "===", " ", 
       RowBox[{"(", 
        RowBox[{"m", " ", "==", " ", "2"}], ")"}]}]}], "]"}], ";", "\n", "  ", 
    RowBox[{"assert", "[", 
     RowBox[{"\"\<8.2: for the physical value m = 4 the discriminant equals 4\
\>\"", ",", "\n", "    ", 
      RowBox[{"zeroQ", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"b1", "^", "2"}], " ", "+", " ", 
            RowBox[{"8", " ", "a3"}]}], ")"}], " ", "/.", " ", 
          RowBox[{"m", " ", "->", " ", "4"}]}], ")"}], " ", "-", " ", "4"}], 
       "]"}]}], "]"}]}]}], "]"}]], "Code",
 CellLabel->"In[67]:=",ExpressionUUID->"1dba4b4c-ec40-dd45-a282-b432e3e4147d"],

Cell[BoxData[
 StyleBox["\<\"8.2: for the physical value m = 4 the discriminant equals 4: \
verified\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.9965315503972225`*^9, 3.9965407207190056`*^9},
 CellLabel->"Out[67]=",ExpressionUUID->"38550b4f-7924-0243-9219-a2d559389878"]
}, Open  ]],

Cell[TextData[{
 "At ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["m", "TI"], "\[LongEqual]", "2"}], TraditionalForm], 
     "errors" -> {}, "input" -> "$m=2$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "38d5dfe6-e73f-d04c-bb4f-64b3564710b7"],
 ", the two singular points of the quasi-homogeneous blow-up coalesce into a \
saddle-node on the exceptional divisor. The topological conclusion is \
unchanged because the classification includes the equality case. The \
codimension-three unfolding theory, however, requires the strict inequality, \
so it is not invoked at ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["m", "TI"], "\[LongEqual]", "2"}], TraditionalForm], 
     "errors" -> {}, "input" -> "$m=2$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "d4aaba5c-a0e9-7848-9aae-f7f8cc828a24"],
 "."
}], "Text",
 CellChangeTimes->{{3.996539979205921*^9, 
  3.9965399957249374`*^9}},ExpressionUUID->"ac496234-19b7-674c-bfb9-\
5a881a4d00e3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Module", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"a3", " ", "=", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "-", " ", "m"}], ")"}], "/", "2"}]}], ",", " ", 
     RowBox[{"b1", " ", "=", " ", 
      RowBox[{"-", "m"}]}], ",", " ", "roots"}], "}"}], ",", "\n", "  ", 
   RowBox[{
    RowBox[{"roots", " ", "=", " ", 
     RowBox[{"z", " ", "/.", " ", 
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"z", "^", "2"}]}], " ", "-", " ", 
          RowBox[{"b1", " ", "z"}], " ", "-", " ", "a3"}], " ", "==", " ", 
         "0"}], ",", " ", "z"}], "]"}]}]}], ";", "\n", "  ", 
    RowBox[{"assert", "[", 
     RowBox[{"\"\<8.2: the blow-up singularities merge exactly at m = 2\>\"", 
      ",", "\n", "    ", 
      RowBox[{
       RowBox[{"Reduce", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Simplify", "[", 
           RowBox[{
            RowBox[{"roots", "[", 
             RowBox[{"[", "1", "]"}], "]"}], " ", "-", " ", 
            RowBox[{"roots", "[", 
             RowBox[{"[", "2", "]"}], "]"}]}], "]"}], " ", "==", " ", "0"}], ",",
          " ", "m", ",", " ", "Reals"}], "]"}], " ", "===", " ", 
       RowBox[{"(", 
        RowBox[{"m", " ", "==", " ", "2"}], ")"}]}]}], "]"}]}]}], 
  "]"}]], "Code",
 CellLabel->"In[68]:=",ExpressionUUID->"8bfc2bec-886a-6a41-895f-bef68f2dfc06"],

Cell[BoxData[
 StyleBox["\<\"8.2: the blow-up singularities merge exactly at m = 2: \
verified\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.9965315504062176`*^9, 3.9965407207420063`*^9},
 CellLabel->"Out[68]=",ExpressionUUID->"6e1a2c63-81c7-654a-8206-3b7800c4bb96"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["9. Correspondence with the manuscript",
 FontColor->RGBColor[0, 0.5, 0]]], "Section",
 CellFrame->{{2, 0}, {0, 0}},
 CellFrameMargins->{{10, 10}, {5, 5}},
 CellFrameColor->RGBColor[0, 0.5, 0],
 CellChangeTimes->{{3.9841616996149673`*^9, 3.9841617347866936`*^9}, {
  3.9961035055110283`*^9, 3.996103522109228*^9}, {3.998422872891941*^9, 
  3.9984228737524967`*^9}, {3.9984231534620857`*^9, 3.998423154417841*^9}, {
  3.998423187940752*^9, 3.998423241785671*^9}},
 Background->RGBColor[0.95, 0.98, 0.95],
 CellTags->"sec9",ExpressionUUID->"59b68a97-21a8-8e4f-b93c-a5e8c59f6fba"],

Cell[TextData[{
 "The notebook-manuscript correspondence is:\n\n",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       Cell[
        BoxData[
         FormBox[
          GridBox[{{
             Cell[
              TextData[{
                Cell["Lemma 2.1", "InlineFormula"]}]], 
             Cell[
              TextData[{
                Cell["\[Rule]", "InlineFormula"]}]], 
             Cell[
              TextData[{
                Cell["2.1", "InlineFormula"]}]], 
             Cell[
              TextData[{
                Cell["Remark 2.2", "InlineFormula"]}]], 
             Cell[
              TextData[{
                Cell["\[Rule]", "InlineFormula"]}]], 
             Cell[
              TextData[{
                Cell["2.2", "InlineFormula"]}]]}, {
             Cell[
              TextData[{
                Cell["Section 2.1", "InlineFormula"]}]], 
             Cell[
              TextData[{
                Cell["\[Rule]", "InlineFormula"]}]], 
             Cell[
              TextData[{
                Cell[
                 BoxData[
                  RowBox[{"3.1", ", ", "3.2"}]], "InlineFormula"]}]], 
             Cell[
              TextData[{
                Cell["Section 2.3", "InlineFormula"]}]], 
             Cell[
              TextData[{
                Cell["\[Rule]", "InlineFormula"]}]], 
             Cell[
              TextData[{
                Cell[
                 BoxData[
                  RowBox[{"4.1", ", ", "4.2"}]], "InlineFormula"]}]]}, {
             Cell[
              TextData[{
                Cell["Proposition 3.1", "InlineFormula"]}]], 
             Cell[
              TextData[{
                Cell["\[Rule]", "InlineFormula"]}]], 
             Cell[
              TextData[{
                Cell["5.1", "InlineFormula"]}]], 
             Cell[
              TextData[{
                Cell["Equation (3.4)", "InlineFormula"]}]], 
             Cell[
              TextData[{
                Cell["\[Rule]", "InlineFormula"]}]], 
             Cell[
              TextData[{
                Cell["5.2", "InlineFormula"]}]]}, {
             Cell[
              TextData[{
                Cell["Theorem 4.1 and Corollary 4.2", "InlineFormula"]}]], 
             Cell[
              TextData[{
                Cell["\[Rule]", "InlineFormula"]}]], 
             Cell[
              TextData[{
                Cell["6.1", "InlineFormula"]}]], 
             Cell[
              TextData[{
                Cell["Remark 4.3", "InlineFormula"]}]], 
             Cell[
              TextData[{
                Cell["\[Rule]", "InlineFormula"]}]], 
             Cell[
              TextData[{
                Cell["6.2", "InlineFormula"]}]]}, {
             Cell[
              TextData[{
                Cell["Theorem 5.1 and Corollary 5.2", "InlineFormula"]}]], 
             Cell[
              TextData[{
                Cell["\[Rule]", "InlineFormula"]}]], 
             Cell[
              TextData[{
                Cell["6.3", "InlineFormula"]}]], 
             Cell[
              TextData[{
                Cell["Theorem 6.1 and Corollary 6.2", "InlineFormula"]}]], 
             Cell[
              TextData[{
                Cell["\[Rule]", "InlineFormula"]}]], 
             Cell[
              TextData[{
                Cell["6.4", "InlineFormula"]}]]}, {
             Cell[
              TextData[{
                Cell["Proposition 7.2", "InlineFormula"]}]], 
             Cell[
              TextData[{
                Cell["\[Rule]", "InlineFormula"]}]], 
             Cell[
              TextData[{
                Cell["7.1", "InlineFormula"]}]], 
             Cell[
              TextData[{
                Cell["Proposition 7.4", "InlineFormula"]}]], 
             Cell[
              TextData[{
                Cell["\[Rule]", "InlineFormula"]}]], 
             Cell[
              TextData[{
                Cell["7.2", "InlineFormula"]}]]}, {
             Cell[
              TextData[{
                Cell["Proposition 7.5 and Remark 7.6", "InlineFormula"]}]], 
             Cell[
              TextData[{
                Cell["\[Rule]", "InlineFormula"]}]], 
             Cell[
              TextData[{
                Cell["7.3", "InlineFormula"]}]], 
             Cell[
              TextData[{
                Cell["Theorem 8.1", "InlineFormula"]}]], 
             Cell[
              TextData[{
                Cell["\[Rule]", "InlineFormula"]}]], 
             Cell[
              TextData[{
                Cell["8.1", "InlineFormula"]}]]}, {
             Cell[
              TextData[{
                Cell["Remark 8.3", "InlineFormula"]}]], 
             Cell[
              TextData[{
                Cell["\[Rule]", "InlineFormula"]}]], 
             Cell[
              TextData[{
                Cell["8.2", "InlineFormula"]}]], 
             Cell[
              TextData[{
                Cell["\[Null]", "InlineFormula"]}]], 
             Cell[
              TextData[{
                Cell["\[Null]", "InlineFormula"]}]], 
             Cell[
              TextData[{
                Cell["\[Null]", "InlineFormula"]}]]}}, 
           ColumnAlignments -> {Right, Center, Left, Left, Left, Left}], 
          TraditionalForm]]], TraditionalForm], "errors" -> {}, "input" -> 
     "\\begin{array}{rcl@{\\qquad\\qquad}rcl}\n\\text{Lemma 2.1} &\\to& 2.1\n\
& \\text{Remark 2.2} &\\to& 2.2\\\\\n\\text{Section 2.1} &\\to& 3.1,\\;3.2\n& \
\\text{Section 2.3} &\\to& 4.1,\\;4.2\\\\\n\\text{Proposition 3.1} &\\to& 5.1\
\n& \\text{Equation (3.4)} &\\to& 5.2\\\\\n\\text{Theorem 4.1 and Corollary \
4.2} &\\to& 6.1\n& \\text{Remark 4.3} &\\to& 6.2\\\\\n\\text{Theorem 5.1 and \
Corollary 5.2} &\\to& 6.3\n& \\text{Theorem 6.1 and Corollary 6.2} &\\to& 6.4\
\\\\\n\\text{Proposition 7.2} &\\to& 7.1\n& \\text{Proposition 7.4} &\\to& \
7.2\\\\\n\\text{Proposition 7.5 and Remark 7.6} &\\to& 7.3\n& \\text{Theorem \
8.1} &\\to& 8.1\\\\\n\\text{Remark 8.3} &\\to& 8.2\n&&&\n\\end{array}", 
     "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "0df1a2a6-4785-e24e-b0e5-49ce76c2fd43"]
}], "Text",
 CellChangeTimes->{{3.9965398266186943`*^9, 3.9965398374487267`*^9}, 
   3.9965399269211826`*^9},ExpressionUUID->"576d5880-4d64-6344-844a-\
090d067cb5ce"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["10. Aggregate verification",
 FontColor->RGBColor[0, 0.5, 0]]], "Section",
 CellFrame->{{2, 0}, {0, 0}},
 CellFrameMargins->{{10, 10}, {5, 5}},
 CellFrameColor->RGBColor[0, 0.5, 0],
 CellChangeTimes->{{3.9841616996149673`*^9, 3.9841617347866936`*^9}, {
  3.9961035055110283`*^9, 3.996103522109228*^9}, {3.998422872891941*^9, 
  3.9984228737524967`*^9}, {3.9984231534620857`*^9, 3.998423154417841*^9}, {
  3.998423187940752*^9, 3.9984232603421936`*^9}},
 Background->RGBColor[0.95, 0.98, 0.95],
 CellTags->"sec10",ExpressionUUID->"a6d8b9fc-b066-c541-b542-cef5f7159848"],

Cell[BoxData[
 RowBox[{
  RowBox[{"finalVerification", " ", "=", "\n", 
   RowBox[{"<|", "\n", "  ", 
    RowBox[{
     RowBox[{"\"\<InvariantsAndSigns\>\"", " ", "->", "\n", "     ", 
      RowBox[{"allChecks", "[", 
       RowBox[{"{", 
        RowBox[{"\"\<2.1: tr DX = -4H\>\"", ",", "\n", 
         "                ", "\"\<2.1: det DX = 3H^2 + Q u - u^2\>\"", ",", 
         "\n", "                ", "\"\<2.1: the axis u = 0 is invariant, \
i.e. u divides F2\>\"", ",", "\n", 
         "                ", "\"\<2.1: the axis H = 0 is not invariant, since \
F1 carries the term Q u\>\"", ",", "\n", 
         "                ", "\"\<2.2: the antidiagonal contribution to det \
DX is + u (Q - u)\>\"", ",", "\n", 
         "                ", "\"\<4.2: a(pQ) = +Q/2, not -Q/2\>\""}], "}"}], 
       "]"}]}], ",", "\n", "  ", 
     RowBox[{"\"\<KernelNormalisationFixed\>\"", " ", "->", "\n", "     ", 
      RowBox[{"allChecks", "[", 
       RowBox[{"{", 
        RowBox[{"\"\<1.3: kernelDirection normalises the first nonzero entry \
to one\>\"", ",", "\n", 
         "                ", "\"\<1.3: (a,b) is covariant of weight one in \
the kernel generator\>\"", ",", "\n", 
         "                ", "\"\<1.3: a kernel that is not a line is \
reported rather than used\>\"", ",", "\n", 
         "                ", "\"\<4.2: ker J(p0) is spanned by (1,0), the \
tangent to the invariant axis\>\"", ",", "\n", 
         "                ", "\"\<4.2: ker J(pQ) is spanned by (0,1), the \
tangent to the neutrality line\>\""}], "}"}], "]"}]}], ",", "\n", "  ", 
     RowBox[{"\"\<PhysicalDerivationReproduced\>\"", " ", "->", "\n", "     ", 
      RowBox[{"allChecks", "[", 
       RowBox[{"{", 
        RowBox[{"\"\<3.1: the x-direction field equation gives Hdot of \
(1.4)\>\"", ",", "\n", 
         "                ", "\"\<3.1: udot = -H u is a kinematic identity, \
not a field equation\>\"", ",", "\n", 
         "                ", "\"\<3.2: I = 2M is equivalent to bdot^2 = \
-K^2(b) of the static solution\>\""}], "}"}], "]"}]}], ",", "\n", "  ", 
     RowBox[{"\"\<NilpotentLocusComplete\>\"", " ", "->", "\n", "     ", 
      RowBox[{"allChecks", "[", 
       RowBox[{"{", 
        RowBox[{"\"\<4.1: on u = 0 the nilpotency conditions force H = 0\>\"",
          ",", "\n", 
         "                ", "\"\<4.1: at the origin the equilibrium \
condition is Lam = 0\>\"", ",", "\n", 
         "                ", "\"\<4.1: on H = 0 the determinant is u (Q - \
u)\>\"", ",", "\n", 
         "                ", "\"\<4.1: on H = 0 the nilpotent branches are u \
= 0 and u = Q\>\"", ",", "\n", 
         "                ", "\"\<4.1: the branch u = Q closes with Lam = \
-Q^2\>\"", ",", "\n", 
         "                ", "\"\<4.1: the saturated Groebner basis evaluates \
to an explicit list\>\""}], "}"}], "]"}]}], ",", "\n", "  ", 
     RowBox[{"\"\<BTCoefficientsAtBothPoints\>\"", " ", "->", "\n", "     ", 
      RowBox[{"allChecks", "[", 
       RowBox[{"{", 
        RowBox[{"\"\<4.2: J(p0) is nilpotent\>\"", ",", "\n", 
         "                ", "\"\<4.2: J(p0) is nonzero, which requires Q != \
0\>\"", ",", "\n", "                ", "\"\<4.2: a(p0) = 0\>\"", ",", "\n", 
         "                ", "\"\<4.2: b(p0) = -4\>\"", ",", "\n", 
         "                ", "\"\<4.2: J(pQ) is nilpotent\>\"", ",", "\n", 
         "                ", "\"\<4.2: b(pQ) = 0\>\""}], "}"}], "]"}]}], ",", 
     "\n", "  ", 
     RowBox[{"\"\<IntegrableStructure\>\"", " ", "->", "\n", "     ", 
      RowBox[{"allChecks", "[", 
       RowBox[{"{", 
        RowBox[{"\"\<5.1: div X = -m x on the class\>\"", ",", "\n", 
         "                ", "\"\<5.1: V = y^m is an inverse integrating \
factor, div(X/V) = 0\>\"", ",", "\n", 
         "                ", "\"\<5.1: I is a first integral of the class\>\"",
          ",", "\n", 
         "                ", "\"\<5.1: X = V X_I with X_I the Hamiltonian \
field of I\>\"", ",", "\n", 
         "                ", "\"\<5.2: I is a first integral of the model\>\"",
          ",", "\n", "                ", "\"\<5.2: X = (u^4/2) X_I\>\"", ",", 
         "\n", "                ", "\"\<5.2: the zero divisor of the inverse \
integrating factor is {u = 0}\>\"", ",", "\n", 
         "                ", "\"\<5.2: div X = -4H agrees with tr DX\>\""}], 
        "}"}], "]"}]}], ",", "\n", "  ", 
     RowBox[{"\"\<MechanismOffTheDivisor\>\"", " ", "->", "\n", "     ", 
      RowBox[{"allChecks", "[", 
       RowBox[{"{", 
        RowBox[{"\"\<6.1: tr D(R X_I) = <grad R, X_I> identically\>\"", ",", 
         "\n", "                ", "\"\<6.1: at a critical point of I, grad \
tr = (D X_I)^T grad R\>\"", ",", "\n", 
         "                ", "\"\<6.1: R(pQ) = Q^4/2 is nonzero for Q != 0, \
and b(pQ) = 0 as computed\>\"", ",", "\n", 
         "                ", "\"\<6.2: F(x) = Q x^2/2 + x^3/2, so the \
multiplicity is two\>\"", ",", "\n", 
         "                ", "\"\<6.2: G vanishes identically, not merely to \
first order\>\""}], "}"}], "]"}]}], ",", "\n", "  ", 
     RowBox[{"\"\<MechanismOnTheDivisor\>\"", " ", "->", "\n", "     ", 
      RowBox[{"allChecks", "[", 
       RowBox[{"{", 
        RowBox[{"\"\<6.3: det DX restricted to y = 0 factors as Phi_x G\>\"", 
         ",", "\n", 
         "                ", "\"\<6.3: a = 0 at the corner, for every Phi and \
G\>\"", ",", "\n", 
         "                ", "\"\<6.3: b = Phi_xx(0) + G_x(0) at the corner\>\
\"", ",", "\n", 
         "                ", "\"\<6.3: for the class, b = Phi_xx(0) + G_x(0) \
= (1-m) - 1 = -m\>\"", ",", "\n", 
         "                ", "\"\<6.3: at m = 1 the restriction Phi(x,0) \
vanishes identically\>\"", ",", "\n", 
         "                ", "\"\<6.3: hence at m = 1 the intercept is \
infinite and the point is not isolated\>\""}], "}"}], "]"}]}], ",", "\n", 
     "  ", 
     RowBox[{"\"\<DichotomyEstablished\>\"", " ", "->", "\n", "     ", 
      RowBox[{"allChecks", "[", 
       RowBox[{"{", 
        RowBox[{"\"\<6.4: at p0, on the divisor, a = 0\>\"", ",", "\n", 
         "                ", "\"\<6.4: at pQ, off the divisor, b = 0\>\"", ",",
          "\n", "                ", "\"\<6.4: hence a b = 0 at both \
points\>\""}], "}"}], "]"}]}], ",", "\n", "  ", 
     RowBox[{"\"\<ExactBoundaryMultiplicity\>\"", " ", "->", "\n", "     ", 
      RowBox[{"allChecks", "[", 
       RowBox[{"{", 
        RowBox[{"\"\<7.1: at p0 the intercepts are lx = 2 and ly = 1\>\"", ",",
          "\n", "                ", "\"\<7.1: ly = 1 comes from the linear \
term Q u, the off-diagonal entry of J\>\"", ",", "\n", 
         "                ", "\"\<7.1: lx = 2 comes from the absence of a \
linear term in H, i.e. from tr = 0\>\"", ",", "\n", 
         "                ", "\"\<7.1: mu(p0) = 3\>\"", ",", "\n", 
         "                ", "\"\<7.1: at pQ the intercepts are lx = ly = 2\>\
\"", ",", "\n", "                ", "\"\<7.1: mu(pQ) = 2\>\"", ",", "\n", 
         "                ", "\"\<7.1: both multiplicities are finite, so \
both equilibria are isolated\>\""}], "}"}], "]"}]}], ",", "\n", "  ", 
     RowBox[{"\"\<NewtonCombinatoricsCorrect\>\"", " ", "->", "\n", "     ", 
      RowBox[{"allChecks", "[", 
       RowBox[{"{", 
        RowBox[{"\"\<7.2: lowerHull discards the non-vertex (5,2) of \
{(6,0),(5,2),(0,6)}\>\"", ",", "\n", 
         "                ", "\"\<7.2: lowerHull keeps a genuine vertex, \
{(4,0),(1,1),(0,4)}\>\"", ",", "\n", 
         "                ", "\"\<7.2: the closed formula reproduces I_0 on \
convenient nondegenerate pairs\>\"", ",", "\n", 
         "                ", "\"\<7.2: a monomial has no compact edge and is \
reported as non-convenient\>\"", ",", "\n", 
         "                ", "\"\<7.3: at p0 the regularised covolume is 3, \
independently of N\>\"", ",", "\n", 
         "                ", "\"\<7.3: at pQ the regularised covolume is 2, \
independently of N\>\""}], "}"}], "]"}]}], ",", "\n", "  ", 
     RowBox[{"\"\<VacuumIsEllipticForEverySuchModel\>\"", " ", "->", "\n", 
      "     ", 
      RowBox[{"allChecks", "[", 
       RowBox[{"{", 
        RowBox[{"\"\<8.1: no term of weight four occurs, only the odd weights \
3,5,7,...\>\"", ",", "\n", 
         "                ", "\"\<8.1: the weight-three part of the model is \
-3/2 xi^3 - 4 xi eta\>\"", ",", "\n", 
         "                ", "\"\<8.1: a3 = (1-m)/2\>\"", ",", "\n", 
         "                ", "\"\<8.1: b1 = -m\>\"", ",", "\n", 
         "                ", "\"\<8.1: the discriminant is the perfect square \
(m-2)^2\>\"", ",", "\n", 
         "                ", "\"\<8.1: the discriminant is nonnegative for \
every m\>\"", ",", "\n", 
         "                ", "\"\<8.1: a3 < 0 exactly when m > 1\>\"", ",", 
         "\n", "                ", "\"\<8.2: mFrak = 3 = 2 nFrak + 1 with \
nFrak = 1\>\"", ",", "\n", 
         "                ", "\"\<8.2: mFrak and nFrak are both odd\>\"", ",",
          "\n", "                ", "\"\<8.2: b^2 + 4 a (nFrak + 1) is the \
discriminant b1^2 + 8 a3\>\"", ",", "\n", 
         "                ", "\"\<8.2: on m > 1 the theorem gives one \
hyperbolic and one elliptic sector\>\"", ",", "\n", 
         "                ", "\"\<8.2: the borderline b1^2 + 8 a3 = 0 occurs \
exactly at m = 2\>\"", ",", "\n", 
         "                ", "\"\<8.2: for the physical value m = 4 the \
discriminant equals 4\>\"", ",", "\n", 
         "                ", "\"\<8.2: the blow-up singularities merge \
exactly at m = 2\>\""}], "}"}], "]"}]}], ",", "\n", "  ", 
     RowBox[{"\"\<CheckSummary\>\"", " ", "->", " ", 
      RowBox[{"checkSummary", "[", "]"}]}]}], "\n", "|>"}]}], ";"}]], "Code",
 CellLabel->"In[69]:=",ExpressionUUID->"b3d7490d-a8b8-7e4d-81b8-2f4653a71744"],

Cell["\<\
The report is printed rather than returned, so that the file is \
self-reporting when loaded with Get. Replace \"Compact\" by \"Full\" to list \
all individual checks.\
\>", "Text",ExpressionUUID->"4deae3c9-795b-bb4b-9d8e-45de8458950f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"verificationReport", "[", 
  RowBox[{"finalVerification", ",", " ", "\"\<Compact\>\""}], "]"}]], "Code",
 CellLabel->"In[70]:=",ExpressionUUID->"48489538-37ef-6048-a7b4-e8057fb202df"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\n\"\>", 
   "\[InvisibleSpace]", \
"\<\"=============================================\"\>"}],
  SequenceForm["\n", "============================================="],
  Editable->False]], "Print",
 CellChangeTimes->{3.9965315504321384`*^9, 3.9965407207819977`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[70]:=",ExpressionUUID->"927661b7-fd12-ec4d-9810-1e4c5ca05f7d"],

Cell[BoxData["\<\"AGGREGATE VERIFICATION\"\>"], "Print",
 CellChangeTimes->{3.9965315504321384`*^9, 3.9965407207835655`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[70]:=",ExpressionUUID->"8846ff42-3ff7-da42-8fe0-76007e8d16af"],

Cell[BoxData["\<\"=============================================\"\>"], "Print",
 CellChangeTimes->{3.9965315504321384`*^9, 3.99654072078722*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[70]:=",ExpressionUUID->"32af982a-4081-7043-a39a-cafeebca52c5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"InvariantsAndSigns                 \"\>", 
   "\[InvisibleSpace]", "\<\"PASS\"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["InvariantsAndSigns                 ", "PASS", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9965315504321384`*^9, 3.9965407207882195`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[70]:=",ExpressionUUID->"2f3d8b62-3768-5740-bc68-560ac9ea41b0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"KernelNormalisationFixed           \"\>", 
   "\[InvisibleSpace]", "\<\"PASS\"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["KernelNormalisationFixed           ", "PASS", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9965315504321384`*^9, 3.9965407207902584`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[70]:=",ExpressionUUID->"1792d096-892d-c14d-a32d-8ffb522b39d0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"PhysicalDerivationReproduced       \"\>", 
   "\[InvisibleSpace]", "\<\"PASS\"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["PhysicalDerivationReproduced       ", "PASS", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9965315504321384`*^9, 3.9965407207932606`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[70]:=",ExpressionUUID->"607f8f73-e2bd-9c45-895a-18f9a7ff4b63"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"NilpotentLocusComplete             \"\>", 
   "\[InvisibleSpace]", "\<\"PASS\"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["NilpotentLocusComplete             ", "PASS", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9965315504321384`*^9, 3.996540720794258*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[70]:=",ExpressionUUID->"5832b02d-24a0-a247-ab30-8ee82ceeef5c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"BTCoefficientsAtBothPoints         \"\>", 
   "\[InvisibleSpace]", "\<\"PASS\"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["BTCoefficientsAtBothPoints         ", "PASS", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9965315504321384`*^9, 3.996540720796255*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[70]:=",ExpressionUUID->"6a9516ec-30c8-cd41-9a77-e84fda45f2c8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"IntegrableStructure                \"\>", 
   "\[InvisibleSpace]", "\<\"PASS\"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["IntegrableStructure                ", "PASS", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9965315504321384`*^9, 3.996540720798254*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[70]:=",ExpressionUUID->"ec88faf6-8e62-214d-a850-d56853893fcd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"MechanismOffTheDivisor             \"\>", 
   "\[InvisibleSpace]", "\<\"ABSENT\"\>", 
   "\[InvisibleSpace]", "\<\"  Missing[AbsentChecks, {6.1: R(pQ) = Q^4/2 is \
nonzero for Q != 0, and b(pQ) = 0 as computed}]\"\>"}],
  SequenceForm[
  "MechanismOffTheDivisor             ", "ABSENT", 
   "  Missing[AbsentChecks, {6.1: R(pQ) = Q^4/2 is nonzero for Q != 0, and \
b(pQ) = 0 as computed}]"],
  Editable->False]], "Print",
 CellChangeTimes->{3.9965315504321384`*^9, 3.9965407207992535`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[70]:=",ExpressionUUID->"09082d47-3317-7949-b3aa-0a6e7ff0b709"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"MechanismOnTheDivisor              \"\>", 
   "\[InvisibleSpace]", "\<\"PASS\"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["MechanismOnTheDivisor              ", "PASS", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9965315504321384`*^9, 3.9965407208012524`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[70]:=",ExpressionUUID->"def857fa-40b6-dc47-ba23-2168668a0787"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"DichotomyEstablished               \"\>", 
   "\[InvisibleSpace]", "\<\"PASS\"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["DichotomyEstablished               ", "PASS", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9965315504321384`*^9, 3.996540720803253*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[70]:=",ExpressionUUID->"420628d1-22c7-a644-8c4a-dcf61665f126"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"ExactBoundaryMultiplicity          \"\>", 
   "\[InvisibleSpace]", "\<\"PASS\"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["ExactBoundaryMultiplicity          ", "PASS", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9965315504321384`*^9, 3.9965407208042526`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[70]:=",ExpressionUUID->"08f7d022-f9e0-0543-83cd-85b5dbcafdab"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"NewtonCombinatoricsCorrect         \"\>", 
   "\[InvisibleSpace]", "\<\"PASS\"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["NewtonCombinatoricsCorrect         ", "PASS", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9965315504321384`*^9, 3.996540720805252*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[70]:=",ExpressionUUID->"8177c64f-a831-da40-b858-110d1690d4a3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"VacuumIsEllipticForEverySuchModel  \"\>", 
   "\[InvisibleSpace]", "\<\"PASS\"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["VacuumIsEllipticForEverySuchModel  ", "PASS", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9965315504321384`*^9, 3.9965407208062553`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[70]:=",ExpressionUUID->"9fa42ce9-c2f7-1842-8cee-0f2df967b016"],

Cell[BoxData["\<\"---------------------------------------------\"\>"], "Print",
 CellChangeTimes->{3.9965315504321384`*^9, 3.996540720808256*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[70]:=",ExpressionUUID->"5fc55a54-a615-f646-bbb8-01ce6f36046f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"checks total  : \"\>", "\[InvisibleSpace]", "75"}],
  SequenceForm["checks total  : ", 75],
  Editable->False]], "Print",
 CellChangeTimes->{3.9965315504321384`*^9, 3.9965407208103523`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[70]:=",ExpressionUUID->"4fb4bda3-7934-1c4d-a54e-7a83a3ee4a48"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"checks passed : \"\>", "\[InvisibleSpace]", "75"}],
  SequenceForm["checks passed : ", 75],
  Editable->False]], "Print",
 CellChangeTimes->{3.9965315504321384`*^9, 3.9965407208113575`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[70]:=",ExpressionUUID->"44b35529-faaf-894f-a18f-6370cbee5aa9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"checks failed : \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["checks failed : ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.9965315504321384`*^9, 3.996540720812353*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[70]:=",ExpressionUUID->"ba2ecb3d-61d2-134d-89e9-b54987892ca1"],

Cell[BoxData["\<\"\\nABSENT LABELS IN THE AGGREGATION\"\>"], "Print",
 CellChangeTimes->{3.9965315504321384`*^9, 3.99654072081336*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[70]:=",ExpressionUUID->"79ea2280-3c7d-f04c-91ff-0cd68ee916ca"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  - \"\>", "\[InvisibleSpace]", 
   RowBox[{"Missing", "[", 
    RowBox[{"\<\"AbsentChecks\"\>", ",", 
     RowBox[{
     "{", "\<\"6.1: R(pQ) = Q^4/2 is nonzero for Q != 0, and b(pQ) = 0 as \
computed\"\>", "}"}]}], "]"}]}],
  SequenceForm["  - ", 
   Missing[
   "AbsentChecks", {
    "6.1: R(pQ) = Q^4/2 is nonzero for Q != 0, and b(pQ) = 0 as computed"}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.9965315504321384`*^9, 3.996540720814348*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[70]:=",ExpressionUUID->"e50684a3-6fc1-bd4d-83a0-2a1d44546bd3"],

Cell[BoxData["\<\"=============================================\"\>"], "Print",
 CellChangeTimes->{3.9965315504321384`*^9, 3.9965407208153534`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[70]:=",ExpressionUUID->"8745b736-039e-ee4d-b240-12b17df4bcbc"],

Cell[BoxData["\<\"RESULT: at least one statement was NOT reproduced; locate \
it before using this notebook as evidence.\"\>"], "Print",
 CellChangeTimes->{3.9965315504321384`*^9, 3.996540720816351*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[70]:=",ExpressionUUID->"88bf55dc-a778-cc43-ab95-f8c2852e7f6e"],

Cell[BoxData["\<\"=============================================\"\>"], "Print",
 CellChangeTimes->{3.9965315504321384`*^9, 3.9965407208183002`*^9},
 CellLabel->
  "Durante la evaluaci\[OAcute]n de \
In[70]:=",ExpressionUUID->"7a3f21d2-3c49-7e41-b98f-88c6587b775d"]
}, Open  ]],

Cell[BoxData["False"], "Output",
 CellChangeTimes->{3.9965315504711475`*^9, 3.996540720819351*^9},
 CellLabel->"Out[70]=",ExpressionUUID->"3c07fa6e-15c7-3948-85ee-126736b7b142"]
}, Open  ]],

Cell[TextData[{
 "If any entry of finalVerification is False, or if ",
 Cell[BoxData[
 "CheckSummary"], "Input",ExpressionUUID->
  "f4b0eb3b-c102-a248-b3ef-a8e697579382"],
 " reports a nonempty Failed list, the corresponding statement of the \
manuscript has not been reproduced and the discrepancy must be located before \
the notebook is used as evidence. An entry returning  ",
 Cell[BoxData[
  RowBox[{"Missing", "[", 
   RowBox[{"\"\<AbsentChecks\>\"", ",", "..."}], "]"}]], "Input",
  ExpressionUUID->"b8484a54-3ca6-3745-85e4-57d33c36bd72"],
 " means a label was renamed without updating the aggregation, which is also \
a failure,"
}], "Text",
 CellChangeTimes->{{3.9965400305555077`*^9, 3.9965400313950195`*^9}, {
  3.9965401505410957`*^9, 
  3.9965401838908997`*^9}},ExpressionUUID->"1c582664-860e-c948-9868-\
1d7bccef9f9d"],

Cell[TextData[{
 "Closing note on method, stated only as far as the code establishes it. The \
kernel generator is normalised once and its covariance verified, so no \
coefficient in the notebook depends on the basis vector that ",
 Cell[BoxData[
 "NullSpace"], "Input",ExpressionUUID->"bfea4ef6-98ad-ec4a-a5d0-e72a2540aa9a"],
 " happened to return; this is the single point at which a plausible \
implementation gives the wrong sign for ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       StyleBox["b", "TI"], TraditionalForm], "errors" -> {}, "input" -> "b", 
     "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "20be7549-7c43-9947-b1a9-a4c5fac337de"],
 ", and it is treated before any coefficient is computed. The nilpotent locus \
is obtained twice, by an explicit case analysis and as a saturated ideal, and \
the ideal computation is asserted to have evaluated rather than displayed on \
trust. The two mechanisms of the dichotomy are verified for generic data \
rather than on a chosen branch: the trace identity and its gradient at a \
critical point hold for an arbitrary pair ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"(", 
         RowBox[{
           StyleBox["I", "TI"], ",", 
           StyleBox["R", "TI"]}], ")"}], TraditionalForm], "errors" -> {}, 
     "input" -> "$(I, R)$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "49cc2c37-b01a-f144-af9a-ae8792f5f002"],
 ", and the factorization of the determinant along the invariant axis holds \
for arbitrary ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|
    "boxes" -> FormBox["\[CapitalPhi]", TraditionalForm], "errors" -> {}, 
     "input" -> "$\\Phi$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "e81994dd-a2ac-bc4b-ae69-7108952bbde5"],
 " and ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       StyleBox["G", "TI"], TraditionalForm], "errors" -> {}, "input" -> 
     "$G$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "c3e91e15-f548-d742-a7c5-7b65305c320e"],
 ". The local multiplicities are computed by the elementary intercept \
identity, which forms no local ring and carries no nondegeneracy hypothesis; \
the mixed-covolume agreement is exhibited as a separate and weaker statement, \
with the non-convenient case reported as ",
 Cell[BoxData[
 "Missing"], "Input",ExpressionUUID->"fa9f91c6-0b1c-7644-9909-b121702cf568"],
 " rather than silently returned as zero. The order exponents of the external \
classification theorem are kept typographically distinct from the structural \
parameter of the model throughout."
}], "Text",
 CellChangeTimes->{{3.996540199030468*^9, 
  3.996540276854622*^9}},ExpressionUUID->"882ad3a4-bacc-ea4d-8e7a-\
37f0df5539dc"]
}, Open  ]]
}, Open  ]]
},
Editable->False,
Saveable->True,
Deletable->False,
WindowSize->{1152, 651.6},
WindowMargins->{{
  Automatic, -5.399999999999864}, {-5.399999999999977, Automatic}},
WindowTitle->"Dilatonic models: E. Chan-L\[OAcute]pez, A. Mart\[IAcute]n-Ruiz \
& J. M. Paulin Fuentes",
DockedCells->{
  Cell[
   BoxData[
    TemplateBox[{
      DynamicBox[
       ToBoxes[
        With[{$CellContext`empty$ = Replace[
             
             CurrentValue[$FrontEndSession, {
              TaggingRules, "TOCHistory:BTDilatonNewton"}], Except[
               Blank[List]] :> {}] === {}}, 
         MouseAppearance[
          Button[
           Style[
           "\[LeftPointer] Back", FontFamily -> "Helvetica", FontSize -> 10.5,
             FontColor -> If[$CellContext`empty$, 
              Lighter[Gray, 0.5], 
              Darker[Blue]]], 
           If[
            Not[$CellContext`empty$], 
            Module[{$CellContext`h$}, $CellContext`h$ = Replace[
                
                CurrentValue[$FrontEndSession, {
                 TaggingRules, "TOCHistory:BTDilatonNewton"}], Except[
                  Blank[List]] :> {}]; 
             If[$CellContext`h$ =!= {}, 
               CurrentValue[$FrontEndSession, {
                  TaggingRules, "TOCHistory:BTDilatonNewton"}] = 
                Most[$CellContext`h$]; If[Length[$CellContext`h$] >= 2, 
                 NotebookLocate[
                  Part[$CellContext`h$, -2]], 
                 NotebookLocate["toc"]]]]], Appearance -> None, BaseStyle -> 
           "Hyperlink", FrameMargins -> 0, ContentPadding -> False, Method -> 
           "Queued"], 
          If[$CellContext`empty$, "Arrow", "LinkHand"]]], StandardForm]], 
      TemplateBox[{10}, "Spacer1"], 
      StyleBox[
      "\"\[VerticalSeparator]\"", FontSize -> 10.5, FontColor -> 
       RGBColor[0.8, 0.8, 0.8], StripOnInput -> False], 
      TemplateBox[{10}, "Spacer1"], 
      TagBox[
       ButtonBox[
        StyleBox[
        "\"\[UpArrow] Contents\"", FontFamily -> "Helvetica", FontSize -> 
         10.5, FontColor -> RGBColor[0, 0, 
           Rational[2, 3]], StripOnInput -> False], 
        ButtonFunction :> (
         CurrentValue[$FrontEndSession, {
            TaggingRules, "TOCHistory:BTDilatonNewton"}] = {}; 
         NotebookLocate["toc"]), Appearance -> None, BaseStyle -> "Hyperlink",
         FrameMargins -> 0, ContentPadding -> False, Method -> "Queued", 
        Evaluator -> Automatic], 
       MouseAppearanceTag["LinkHand"]], 
      TemplateBox[{14}, "Spacer1"], 
      DynamicBox[
       ToBoxes[
        With[{$CellContext`h$ = Replace[
            
            CurrentValue[$FrontEndSession, {
             TaggingRules, "TOCHistory:BTDilatonNewton"}], Except[
              Blank[List]] :> {}]}, 
         Style[
          If[$CellContext`h$ === {}, "", 
           Last[$CellContext`h$]], FontFamily -> "Helvetica", FontSize -> 
          10.5 - 1.5, FontSlant -> Italic, FontColor -> Lighter[Gray, 0.2]]], 
        StandardForm]]}, "RowDefault"]], "DockedCell", 
   CellFrame -> {{0, 0}, {0.4, 0}}, CellFrameColor -> 
   RGBColor[0.825, 0.825, 0.825], CellMargins -> {{16, 4}, {1, 1}}, 
   CellFrameMargins -> {{0, 0}, {1, 1}}, Background -> GrayLevel[0.985], 
   ShowStringCharacters -> False, LineSpacing -> {1, 0}]},
ShowCellBracket->False,
SpellingDictionaries->{"CorrectWords"->{
 "Lagrangians", "Jackiw", "Bergmann", "Exchange", "Running", "Installing", 
  "Why", "th", "derivative", "but", "not", "Formalism", "Perspective", "New", 
  "on", "the", "The", "Matrix", "Bordering", "Approach", "for", "Flowchart", 
  "Algorithm", "of", "Bordered", "Outlining", "matrix", "extension", 
  "process", "looks", "like", "Explicitly", "following", "diagram", "what", 
  "Functions", "Examples", "Composite", "spring", "Pendulum", "and", "two", 
  "Springs", "springs", "ring", "bars", "gauge", "symmetry", "with", "Gauge", 
  "Hojman", "Urrutia", "Lagrangian", "Pairs", "Pulleys", "Two", "One", "Mass",
   "Additional", "Preserving", "Factors", "factors", "especially", "when", 
  "they", "depend", "parameters", "constant", "essential", "if", "you", 
  "want", "analyze", "parametric", "dependence", "study", "bifurcations", 
  "By", "eliminating", "simplifying", "or", "these", "could", "key", 
  "information", "about", "system\[CloseCurlyQuote]s", "dynamics", 
  "structural", "changes", "system", "stability", "nature", "objective", 
  "summary", "carry", "emergence", "keeping", "constraints", "sound", 
  "strategy", "It", "important", "that", "regularization", "structure", 
  "brackets", "consequently", "dynamic", "description", "faithfully", 
  "reflect", "parameter", "This", "allows", "correctly", "identify", 
  "bifurcation", "conditions", "transitions", "behavior", "critical", 
  "varied", "algorithm", "classical", "mechanics", "Classical", "Mechanics", 
  "approach", "Hamilton", "constrained", "algorithms", "based", "theory", 
  "analysis", "Constrained", "Hamiltonian", "Systems", "Invariance", 
  "References", "Pure", "functions", "from", "pure", "Event", "triggered", 
  "How", "draw", "an", "interactive", "mouse", "sphere", "it", "possible", 
  "change", "colors", "highlighted", "code", "Logos", 
  "Erika\[CloseCurlyQuote]s", "Poster", "lengths", "runs", "elements", "list",
   "same", "value", "numbers", "locate", "Research", "positions", "lists", 
  "varying", "size", "Code", "operated", "differentiation", "integration", 
  "spaces", "element", "one", "exactly", "sharing", "into", "splits", "all", 
  "find", "order", "first", "this", "solution", "obtain", "make", "symbols", 
  "built", "making", "consequences", "What", "lines", "mesh", "overlapping", 
  "avoid", "return", "another", "calling", "function", "Problem", "argument", 
  "additional", "include", "onto", "inside", "number", "rational", "fraction",
   "Replacing", "precedence", "operator", "standard", "respecting", 
  "arguments", "operators", "binary", "apply", "continuous", "give", "after", 
  "even", "remains", "by", "added", "context", "Pollution", "attributes", 
  "adding", "whilst", "flattening", "Replacement", "incorporating", 
  "membership", "initial", "points", "allowed", "energy", "region", "testing",
   "Integrating", "input", "clearing", "detection", "informative", "feedback",
   "invalid", "Section", "Outside", "Inside", "Allowed", "Energy", "Scheme", 
  "cavity", "Dielectric", "Cavity", "Without", "talk", "Introduction", 
  "Abstract", "computations", "Perturbation", "examples", "Frequent", 
  "questions", "future", "plans", "efficient", "Wolfram", "computer", 
  "Algebra", "Garcia", "Community", "Main", "Project", "developed", "since", 
  "hierarchical", "collection", "packages", "currently", "Several", "soon", 
  "possibly", "mixed", "Performs", "both", "abstract", "Successfully", "used",
   "publications", "other", "ph", "hep", "different", "authors", "Highest", 
  "using", "Resources", "Crowley", "semisaturaci\[OAcute]n", 
  "bi\[OAcute]tico", "biomasa", "depredaci\[OAcute]n", "Neimark", "Sacker", 
  "Cunduac\[AAcute]n", "polinomial", "normalizaci\[OAcute]n", "bilineal", 
  "trilineal", "graficar", "mapeo", "isoclina", "Graficamos", "Shifting", 
  "detect", "degenerate", "ecological", "models", "uniparam\[EAcute]trica", 
  "biparam\[EAcute]trica", "orbitalmente", "Bazykin", "Jacobiana", 
  "Populations", "Interacting", "Dynamics", "Nonlinear", "isoclinas", "shift",
   "subespacio", "Kuznetsov", "Scholarpedia", "Practical", "computation", 
  "forms", "center", "manifolds", "at", "Reduction", "Implementation", "best",
   "resources", "development", "Development", "Creating", "Workbench", 
  "deploy", "your", "own", "install", "documentation", "project", "Kind", 
  "Tutorial", "tutorial", "Models", "Ollama", "Interface", "interface", 
  "inverse", "problem", "calculus", "variations", "Hidden", "Calculation", 
  "Critical", "Physics", "Scientists", "Engineers", "Finding", "full", 
  "depth", "delete", "evaluation", "matching", "product", "expressions", 
  "named", "unnamed", "pattern", "reevaluation", "values", "Expressions", 
  "Evaluation", "Important", "reviewer", "limitations", "issues", 
  "Submission", "Author", "Source", "Applications", "Relations", "Possible", 
  "Issues", "Neat", "expanding", "scope", "see", "sections", "options", 
  "applications", "Scope", "example", "Basic", "Details", "Usage", 
  "Documentation", "explaining", "basic", "purpose", "line", "When", 
  "indexed", "plot", "array", "lead", "write", "warning", "Extracting", 
  "sequences", "delimited", "markers", "square", "form", "Selecting", "upper",
   "positive", "left", "transformation", "several", "efficiently", 
  "Iteration", "over", "Nested", "specify", "bandwidth", "uneven", 
  "Numerical", "errors", "minimal", "polynomial", "does", "Simplifying", 
  "expression", "involving", "roots", "fractional", "powers", "approximate", 
  "implicit", "polynomials", "Indented", "Relativity", "Computational", 
  "relativity", "computational", "Computation", "Gorard", "Working", 
  "Rebuild", "drafting", "release", "sure", "allow", "Script", "github", 
  "sites", "uploading", "means", "try", "check", "work", "old", "version", 
  "right", "directory", "minimum", "needs", "contain", "Change", "build", 
  "concludes", "coping", "itself", "will", "manager", "directories", "Kernel",
   "source", "Copy", "outdated", "target", "contained", "sub", "Make", "some",
   "necessary", "created", "notebooks", "notebook\[CloseCurlyQuote]s", 
  "distribution", "notebook", "assists", "creating", "secondly", "creation", 
  "Previously", "should", "have", "generated", "step", "need", "outlined", 
  "copied", "alongside", "md", "Auxiliary", "auxiliary", "Welcome", "welcome",
   "We", "implemented", "reduction", "engine", "Engine", "demonstrates", 
  "capabilities", "representative", "through", "systems", "mechanical", 
  "illustration", "we", "Since", "successfully", "regularized", "phase", 
  "space", "Spring", "begin", "composite", "mass", "composed", "elastic", 
  "connected", "attached", "point", "exhibits", "coupled", "internal", 
  "model", "serves", "motion", "accessed", "property", "via", "achieved", 
  "Compound", "consider", "now", "planar", "pendulum", "rigid", "support", 
  "identical", "symmetrically", "ceiling", "meet", "common", "junction", 
  "which", "rod", "configuration", "geometric", "constraint", "couples", 
  "rotational", "deformation", "naturally", "described", "displacement", 
  "while", "elongations", "implicitly", "orientation", "coupling", "leads", 
  "nontrivial", "suitable", "testbed", "presence", "From", "dynamical", 
  "perspective", "arrangement", "breaks", "degree", "freedom", "introducing", 
  "modes", "interact", "result", "initially", "absence", "redundancy", 
  "depends", "sensitively", "illustrates", "how", "handles", "where", 
  "geometry", "elasticity", "jointly", "shape", "algebra", "regularizable", 
  "Ring", "admits", "extracted", "directly", "consisting", "three", "move", 
  "fixed", "radius", "Each", "mediated", "symmetric", "resulting", 
  "parametrized", "encode", "along", "Although", "degrees", "highly", 
  "structured", "way", "couple", "interactions", "manifold", "restricted", 
  "cyclic", "strong", "These", "features", "instructive", "benchmark", 
  "methods", "degeneracy", "may", "arise", "kinematic", "induced", 
  "highlights", "ability", "distinguish", "also", "genuine", "physically", 
  "meaningful", "preserving", "exact", "couplings", "throughout", 
  "Structured", "visualization", "Displaying", "Viewing", "format", 
  "Symmetry", "Detection", "four", "interconnected", "defined", "joints", 
  "links", "enforce", "relations", "among", "coordinates", "inducing", 
  "relative", "explicitly", "restoring", "displacements", "sensitive", 
  "topology", "choice", "prototypical", "standpoint", "connectivity", 
  "between", "interplay", "suspension", "certain", "choices", "obvious", 
  "restriction", "simplifications", "consistency", "exhaustion", "leading", 
  "translational", "therefore", "provides", "regularizes", "ground", 
  "diagnostically", "detects", "illustrate", "us", "identifies", 
  "hierarchies", "persist", "symmetries", "At", "Upon", "successful", 
  "bracket", "displayed", "providing", "detected", "Dependent", "variant", 
  "previous", "specific", "modification", "invariance", "manifests", "kernel",
   "instead", "reveals", "iteration", "consequence", "inspect", "diagnostic", 
  "output", "returned", "responsible", "mechanism", "Rather", "producing", 
  "than", "exposes", "origin", "accordingly", "associated", "characterizes", 
  "was", "introduced", "Its", "persistent", "traditionally", "classification",
   "here", "analyzed", "style", "Acknowledgments", "author", "gratefully", 
  "acknowledges", "Rimbey", "rigorous", "his", "uncompromising", "during", 
  "early", "stages", "involved", "particularly", "concerning", "immutability",
   "design", "present", "shaping", "decisive", "played", "clarity", 
  "architectural", "Such", "contributions", "often", "delivered", "demanding",
   "exacting", "exchanges", "maturation", "robust", "scientific", 
  "collaborative", "intellectual", "responsibility", "articulated", "clearly",
   "hierarchy", "established", "research", "developer", "pleased", "share", 
  "our", "latest", "repository", "implementation", "co-authored", "my", 
  "colleagues", "bordered", "structures", "discrete", "rewrite", "within", 
  "aims", "expose", "underlying", "categorical", "elegance", "framework", 
  "Framework", "Principles", "Compact", "Binary", "Inspirals", "Collapse", 
  "Gravitational", "Nice", "Some", "start", 
  "Mathematician\[CloseCurlyQuote]s", "Advice", 
  "mathematician\[CloseCurlyQuote]s", "Aid", "Mathematician's", "view", 
  "good", "help", "linter", "there", "highlight", "independent", "follows", 
  "Hamiltoniano", "overloading", "Overloading", "Tests", "Energetic", 
  "Lagrangianas", "undocumented", "useful", "mistake", "spelling", "Commons", 
  "Creative", "License", "Communications", "Computer", "Journal", "remove", 
  "words", "short", "guide", "bibtex", "piecewise", "Draw", "Science", 
  "Education", "Learning", "Newtonian", "calculations", "post", "gravity", 
  "effective", "field", "Toolkit", "Hole", "package", "high", "precision", 
  "tasks", "out", "giving", "instructions", "updated", "Design", "Shilnikov", 
  "Conjecture", "Qualitative", "harvesting", "effort", "predator", "prey", 
  "Holling", "know", "Just", "anything", "clear", "See", "symbol", "pull", 
  "better", "creates", "new", "each", "polluted", "many", "speaking", 
  "Generally", "temporary", "dummy", "vars", "just", "around", "easiest", 
  "doing", "meant", "think", "presumably", "without", "option", "look", 
  "Furthermore", "checking", "wrapper", "then", "But", "definitions", 
  "Example", "evaluates", "away", "custom", "detecting", "evaluated", "get", 
  "say", "appropriate", "because", "simpler", "Convert", "simplify", "given", 
  "complicated", "assigned", "multiple", "assumptions", "under", "results", 
  "solutions", "Verify", "hyperbolic", "coefficients", "equations", 
  "governing", "rolling", "wheel", "inclined", "plane", "equation", "treated",
   "its", "resource", "subscripts", "parts", "equivalent", "An", "ensures", 
  "proper", "handling", "substitution", "simplification", "applies", "body", 
  "only", "wrapping", "declared", "automatically", "protected", "seen", "Any",
   "generalization", "found", "titled", "exponential", "discussion", 
  "incorporates", "platform", "query", "relevant", "reference", "them", 
  "significant", "contribution", "Leonid", "Shifrin", "Symbols", "evaluating",
   "issue", "update", "were", "discussed", "Handling", "appears", "twice", 
  "nested", "construct\[CloseCurlyQuote]", "Warning", "Custom", "users", 
  "potential", "improvements", "main", "motivation", "construct", "warnings", 
  "ensuring", "applied", "Many", "thanks", "Smit", "Sjoerd", "valuable", 
  "suggestion", "alternative", "correct", "Thanks", "raising", "whether", 
  "preserved", "substituted", "simplified", "suggesting", "handle", "Ulrich", 
  "Contributed", "Keywords", "Categories", "Chan", "discussions", 
  "performance", "posts", "losses", "blocking", "shaped", "counterpart", 
  "perform", "capable", "reducing", "identities", "special", "attribute", 
  "safely", "leaks", "prevent", "passed", "direct", "assignments", "blocked", 
  "user", "expected", "expanded", "suggested", "provided", "clean", 
  "reconstructing", "premature", "causing", "multiplicative", "disappear", 
  "Users", "above", "replaced", "any", "expand", "Mathematical", "Higher", 
  "name", "supplied", "conflicts", "appearing", "shadow", "replaces", "call", 
  "wraps", "constructing", "objects", "Consider", "vice", "alone", 
  "reductions", "achieve", "internally", "further", "together", "solve", 
  "integer", "names", "explicit", "supplying", "slot", "User", "composition", 
  "trigonometric", "assignment", "kept", "automatic", "Lang", "empty", 
  "differential", "Entering", "box", "Clicking", "rectangle", "bitmap", 
  "specified", "Constrain", "position", "changed", "pressed", "button", 
  "appearance", "graphics", "bunch", "Drag", "Automatically", "save", 
  "picture", "clicking", "styles", "Methods", "graphic", "image", "clicked", 
  "available", "updating", "Locators", "zoom", "Horv\[AAcute]t", "practice", 
  "Where", "temporarily", "block", "rename", "Shaving", "last", "off", 
  "patterns", "constructs", "Internal", "safe", "Prevent", "iterator", 
  "being", "confused", "Functionality", "Advanced", "beautiful", "Coloring", 
  "unshadow", "chosen", "definition", "Hessiana", "Elimination", "Sections", 
  "Repository", "portrait", "Routines", "Unit", "History", "Zoom", "Undo", 
  "Buttons", "Bag", "Symbolic", "Singular", "Faddeev", "Paclet", "encuentra", 
  "replacement", "bordering", "complement", "Maple\[CloseCurlyQuote]s", 
  "dchange", "Analogue", "Maple's", "automation", "difference", "Another", 
  "shortcut", "Simulation", "Double", "arms", "Animation", "section", 
  "double", "Cauchy", "Solving", "related", "snake", "Fractal", "basins", 
  "attraction", "Magnetic", "Broken", "Inverted", "Stabilized", "Trajectory", 
  "Vanishing", "Blocks", "Form", "Solution", "Python", "finding", "reduced", 
  "row", "echelon", "That", "Elementary", "steps", "Visualizing", 
  "invarianza", "Invarianza", "marginalizaci\[OAcute]n", 
  "Marginalizaci\[OAcute]n", "Monty", "Listing", "Discrete", "informational", 
  "exhibiting", "breaking", "transition", "bias", "conditioning", 
  "entrop\[IAcute]a", "nat", "commutators", "terms", "very", "permutations", 
  "Adding", "hold", "commutator", "term", "action", "few", "Mohammad", 
  "Bahrami", "Baker", "Campbell", "expansion", "commutative", "Groups", 
  "Related", "Resource", "Objects", "Citation", "Reference", "Our", 
  "Compatibility", "papers", "Efficient", "Link", "Operating", "Features", 
  "Required", "Environments", "Support", "Cloud", "subscript", "transforming",
   "numerical", "processes", "outcome", "circumvent", "components", 
  "processed", "provide", "interpretation", "conversion", "default", 
  "encounter", "dissects", "instance", "pair", "equipped", "improved", "zero",
   "followed", "intended", "address", "separated", "commas", "demonstrated", 
  "below", "governed", "strict", "contains", "character", "effectively", 
  "prevents", "commonly", "imaginary", "unit", "such", "integrity", 
  "exempted", "constants", "generic", "containing", "those", "untouched", 
  "typically", "converted", "demonstrate", "exception", "transformed", 
  "outputs", "represented", "string", "enables", "includes", "direction", 
  "indicated", "arrowheads", "corresponds", "roughly", "Schneider", "Dennis", 
  "arrows", "directions", "citation", "Entrop\[IAcute]a", "Limits", "Imposes",
   "Shannon", "Communication", "bayesiana", "subset", "convex", "parent", 
  "totally", "ordered", "ragged", "duplicates", "Avoiding", "Enable", 
  "Player", "Conversions", "Overview", "distribute", "distributed", "book", 
  "part", "Tufte", "inspired", "Book", "Asymptote", "cover", "beyond", 
  "machine", "Dealing", "clicks", "infinities", "Very", "column", 
  "equilateral", "triangle", "particles", "Three", "Oriented", "Object", 
  "Plotting", "Warsaw", "circle", "Controlling", "distance", "overhat", 
  "Monolithic", "Structure", "Modern", "About", "ticks", "antidiagonals", 
  "read", "entries", "Density", "sparse", "Third", "Fourth", "Fifth", "Sixth",
   "contiguous", "slice", "lies", "gap", "absent", "vacuously", "singleton", 
  "trivially", "always", "irregularly", "spaced", "Works", "type", 
  "supporting", "valued", "Operates", "lexicographic", "Strings", "Guarded", 
  "mode", "actually", "accept", "comparison", "ranges", "Given", "business", 
  "missing", "days", "schedule", "rank", "ordinary", "nonlinear", "partial", 
  "represent", "subscriptable", "optionally", "separating", "inherit", 
  "existing", "Both", "command", "written", "Detect", "gaps", "sorted", 
  "readings", "discretised", "grid", "measurement", "skipped", "range", 
  "subsets", "finite", "Discretise", "map", "Orbit", "orbit", "logistic", 
  "fills", "interval", "densely", "fill", "resolution", "consistent", "known",
   "fractal", "near", "partitions", "admissible", "cylinder", "must", 
  "intervals", "verify", "partition", "well", "formed", "blocks", "exists", 
  "forbidden", "positional", "index", "defect", "intersection", "union", 
  "overlap", "adjacent", "equals", "closure", "expressed", "purely", 
  "lattice", "Convexity", "discretise", "measure", "revealing", "chaos", 
  "fragmentation", "acts", "limit", "cycles", "finitely", "themselves", 
  "rises", "period", "doubling", "cascade", "develops", "fluctuates", 
  "chaotic", "dipping", "back", "periodic", "windows", "briefly", 
  "simplifies", "Track", "convexity", "walk", "random", "increases", "hull", 
  "explored", "quickly", "becomes", "eventually", "returns", "every", "site", 
  "path", "graph", "analogue", "starts", "visited", "been", "up", "course", 
  "Of", "thin", "Theorem", "Name", "keyword", "documented", "become", 
  "maximally", "their", "essentially", "vanishing", "equilibrium", 
  "coefficient", "take", "transpose", "Assume", "locally", "asymptotically", 
  "Then", "condition", "unstable", "stable", "conclusion", "surrounded", 
  "cycle", "eigenvalues", "approximation", "third", "Finally", "negative", 
  "Thus", "normalization", "strictly", "delve", "population", "leveraging", 
  "determined", "moment", "Specifically", "growth", "rate", "influenced", 
  "competition", "current", "comprehensive", "discretely", "depicted", 
  "limiting", "effect", "previously", "complex", "made", "computed", "rise", 
  "again", "verified", "multipliers", "unique", "invariant", "closed", 
  "bifurcates", "Quadratic", "quadratic", "copy", "recommended", 
  "preassigning", "unprotected", "combination", "assign", "keep", 
  "interested", "copying", "enriched", "extensive", "review", "Team", 
  "Argote", "Bifurcation", "Stability", "shown", "ones", "problematic", "nth",
   "shifted", "indeed", "state", "orbitally", "confirmed", "combinations", 
  "Clearly", "Lur'e", "reproduction", "Look", "coexistence", "ways", 
  "economics", "Springer", "Business", "Applied", "Mathematics", "Analysis", 
  "characteristic", "Conditions", "Fuller", "Govaerts", "Myers", "Sturmfels", 
  "Computing", "Society", "Transactions", "Jury", "Elements", "Criterion", 
  "St\[EAcute]phanos", "calcul", "substitutions", "lin\[EAcute]aires", 
  "Math\[EAcute]matiques", "pures", "Appliqu\[EAcute]es", "Available", 
  "tensors", "fields", "whose", "takes", "unevaluated", "proceeding", 
  "before", "checks", "wrap", "behaves", "inputs", "overrides", "hand", 
  "passing", "least", "Instead", "occur", "issuing", "incorrect", 
  "potentially", "immediate", "applying", "proceeds", "incorrectly", 
  "inspiration", "draws", "constructed", "various", "Tensors", "specifying", 
  "method", "indexing", "flexibility", "choosing", "Alternatively", 
  "preferred", "computing", "Vorticity", "Deformation", "Operators", 
  "Breaking", "Quantomorphised", "Contextuality", "Operator", "Biased", 
  "Informational", "Hermiticity", "slider", "plotting", "misleadingly", 
  "filter", "alien", "Special", "arrays", "symbolically", "quantum", 
  "Calculating", "Daisyworld", "Slide", "computacionales", 
  "topol\[OAcute]gica", "Approximation", "Nasser\[CloseCurlyQuote]s", 
  "Nasser", "Fitting", "Minimizing", "absolute", "difficult", 
  "Approximations", "Conveniently", "Hardware", "Findings", "Paper", 
  "Summary", "Visualization", "Comparison", "Rate", "Visualizations", "Bin", 
  "Timings", "Rates", "Results", "Analyze", "success", "timing", "record", 
  "run", "Benchmark", "Bins", "Distance", "Organize", "Points", "Relevant", 
  "Filter", "Strategy", "Sampling", "Sample", "py", "distances", "boundary", 
  "determining", "momentum", "benchmarks", "optimization", "Setup", 
  "Implementations", "deficit", "measured", "Generation", "valid", "long", 
  "did", "Execution", "inclusion", "paper", "transparency", "hardware", 
  "Document", "Conclusions", "findings", "maintains", "across", "bins", 
  "significantly", "modest", "overhead", "Traditional", "exhibit", "severe", 
  "degradation", "rates", "extraneous", "guarded", "catch", "remain", 
  "requires", "decidable", "designed", "manipulation", "orders", 
  "divisibility", "diagrams", "gives", "holds", "Under", "Momentum", 
  "Determination", "Used", "Convex", "measuring", "Deficit", "Helper", 
  "traditional", "tested", "threshold", "sampling", "larger", "Stratified", 
  "ensure", "coverage", "Adaptive", "Step", "Intelligently", "Intelligent", 
  "Based", "Mapped", "Admissibility", "Admissible", "Boundary", "Physica", 
  "Phenomena", "implements", "comparing", "minimization", "guess", 
  "discrepancy", "admissibility", "projection", "statistically", 
  "configurations", "spectrum", "close", "entire", "innovation", "Geometric", 
  "Momenta", "studying", "originally", "islands", "rich", "coexisting", 
  "galactic", "measures", "minimizing", "squared", "respect", "properties", 
  "surface", "outside", "smooth", "proximity", "Identify", "sample", 
  "uniformly", "inefficient", "conversely", "fall", "samples", "most", 
  "unreliable", "cluster", "candidate", "Cartesian", "truly", "performed", 
  "retain", "subsequent", "guarantees", "genuinely", "Candidate", "solving", 
  "intensive", "computationally", "Expected", "Classification", "identified", 
  "neighborhood", "taking", "small", "parametrize", "avoids", "require", 
  "would", "Neighborhood", "spacing", "nearby", "estimated", "classify", 
  "Deep", "Mid", "Near", "dist", "approximately", "representation", "equal", 
  "bin", "randomly", "statistical", "validity", "fewer", "attempts", 
  "algebraic", "combining", "hybrid", "resultants", "refinement", "leverage", 
  "reliably", "variants", "root", "deliberately", "na\[IDoubleDot]ve", 
  "adapt", "iterative", "baseline", "Minimization", "minimizes", "kinetic", 
  "initialization", "guaranteed", "sqrt", "Execute", "Did", "milliseconds", 
  "execution", "indicator", "progress", "satisfying", "reliability", "speed", 
  "produced", "reported", "outliers", "reproducibility", "export", "archival",
   "purposes", "publication", "quality", "showing", "spatial", "rendered", 
  "labels", "environment", "Summarize", "modern", "fix", "Henon", "naive", 
  "Variational", "Principle", "principle", "variational", "scalars", "Pull", 
  "spin", "sees", "handled", "wrong", "reason", "expands", "catches", 
  "unexpected", "cannot", "numerically", "verifying", "containment", 
  "verification", "angle", "centroid", "domain", "sampled", "trajectory", 
  "indicating", "parametrization", "according", "torus", "second", "winds", 
  "tracks", "unvisited", "stabilizes", "decreases", "trajectories", 
  "histogram", "angles", "highlighting", "occupied", "reflects", "uniform", 
  "velocity", "Regions", "down", "appear", "slows", "peaks", "track", 
  "nonuniform", "regions", "overlaid", "theoretical", "density", "elliptical",
   "matches", "remarkably", "observed", "convenient", "labeled", "Initially", 
  "keys", "Orbits", "Initial", "orbits", "Obtain", "enabled", "allowing", 
  "Equation", "Chaotic", "Relativistic", "Topologically", "Insulating", 
  "Surface", "Anisotropic", "Harmonic", "Oscillator", "Metallic", 
  "Contopoulos", "Model", "Galactic", "Hydrogen", "Cambridge", "University", 
  "Press", "Essentials", "Lowenstein", "Giorgilli", "Michtchenko", 
  "anisotropic", "harmonic", "oscillator", "Chaos", "Fractals", "Weele", 
  "der", "Kleine", "sequence", "Statistical", "I\[NTilde]arrea", 
  "Palaci\[AAcute]n", "Yanguas", "hydrogen", "atom", "metallic", "Stark", 
  "ionization", "Europhysics", "Letters", "insulating", "topologically", 
  "Review", "Przybylska", "Szumi\:0144ski", "Maciejewski", "Destructive", 
  "Interdisciplinary", "Marin", "ordering", "reveal", "plots", "resembles", 
  "profile", "reminiscent", "probability", "densities", "Interestingly", 
  "profiles", "exploration", "Wojciech", "Lattices", "Ordered", "Body", 
  "Offin", "Glen", "Meyer", "Lieberman", "integers", "rationals", "strings", 
  "called", "tests", "bounds", "relation", "treats", "assumes", "ambient", 
  "admit", "domains", "grids", "completeness", "utility", "lightweight", 
  "mathematics", "Draft", "unavailable", "generation", "Documents", "Codex", 
  "eduar", "Steps", "desktop", "intersections", "spreadsheet", "import", 
  "Interactively", "experimenting", "spline", "obtained", "transverse", 
  "searches", "pairs", "yields", "Testing", "meaning", "fourth", "confirm", 
  "barycentric", "confirms", "Question", "references", "immersions", 
  "combinatorial", "appreciated", "Hide", "characterization", "intuitive", 
  "covered", "details", "might", "items", "seem", "Thank", "inline", 
  "revised", "follow", "formatting", "regarding", "agree", "immediately", 
  "convey", "audience", "However", "motivated", "synonym", "reconsidering", 
  "naming", "believe", "clearer", "mathematically", "transparent", 
  "functionality", "states", "already", "accompanying", "tools", "aligns", 
  "family", "coherent", "concept", "remaining", "renaming", "propose", 
  "terminology", "sometimes", "mathematical", "notion", "signal", "extend", 
  "happens", "rather", "targeted", "returning", "upon", "performing", 
  "reasons", "calls", "unguarded", "fails", "never", "reaches", "circuits", 
  "reports", "pointing", "explanation", "clarify", "text", "explains", 
  "situation", "enlarged", "arises", "illustrated", "clarified", "performs", 
  "validation", "comment", "conventions", "transparently", "communicates", 
  "listed", "closely", "addition", "focused", "conceptually", "Following", 
  "comments", "improve", "included", "incomplete", "normalized", "free", 
  "elementary", "demonstrating", "reflection", "identity", "golden", 
  "transform", "manually", "flat", "yielding", "intentional", "preservation", 
  "desired", "externally", "mind", "inject", "lexically", "Reveal", 
  "representations", "half", "Build", "converts", "rising", "successive", 
  "derivatives", "idiom", "injected", "recovers", "complementary", 
  "satisfies", "assumption", "transforms", "Visualize", "generalizes", 
  "reconstructs", "limitation", "protection", "adds", "protect", "works", 
  "forwarded", "functional", "Internally", "traverses", "carrying", 
  "originated", "thread", "reconstruct", "insight", "companion", "shares", 
  "addressing", "neither", "operates", "resulted", "collaboration", "shared", 
  "goal", "evaluations", "supported", "philosophy", "attribution", 
  "complements", "arbitrary", "Numerically", "shapes", "infix", "notation", 
  "still", "simultaneously", "scalar", "inner", "inherits", "associates", 
  "rotation", "scaling", "Unlike", "deferred", "object", "fully", "combined", 
  "compose", "chain", "composing", "width", "iterated", "Transformation", 
  "sigmoid", "activation", "neural", "network", "layer", "outer", "expects", 
  "needed", "unpacking", "Explicit", "rewritten", "machinery", "shielding", 
  "collect", "match", "extracting", "dispatch", "architecture", "occurs", 
  "held", "concise", "compositions", "funcs", "inert", "relies", 
  "reconstruction", "properly", "optional", "shields", "caused", "triggering",
   "supports", "composes", "sum", "modulation", "extends", "shielded", 
  "updates", "validates", "setting", "Please", "against", "standards", 
  "There", "preliminary", "attempting", "guarding", "satisfied", "verifies", 
  "interpreted", "alters", "changing", "specifies", "though", "emphasize", 
  "affects", "necessarily", "reverses", "interpret", "granularity", 
  "ambiguous", "ambiguity", "maps", "day", "relying", "analyzing", 
  "scheduled", "removing", "Removing", "redefine", "unclear", "modify", 
  "affect", "makes", "considering", "something", "thoughtful", "intention", 
  "behind", "large", "wrappers", "fact", "much", "narrower", "specifically", 
  "plays", "structurally", "distinct", "transformations", "act", "primarily", 
  "rearrangements", "systematically", "heuristic", "ratios", "working", 
  "pipelines", "simply", "expansions", "avoiding", "sense", "tied", "broader",
   "vehicle", "however", "fundamentally", "differently", "typical", 
  "addresses", "converting", "building", "whereas", "why", "latter", 
  "heuristics", "construction", "occupies", "merely", "dedicated", 
  "intentionally", "limited", "establish", "Astrophysics", "Quantum", 
  "Simulations", "Radiation", "Cluster", "Stellar", "Ballistics", 
  "Kinematics", "Law", "teaching", "Necessity", "Motivation", "Introductory", 
  "Intermediate", "Outline", "Calculus", "Theory", "Finite", "Reliability", 
  "Signal", "Processing", "Transforms", "Heat", "Transfer", "Statistics", 
  "Vibrations", "Wavelet", "Credible", "Confidence", "Kip", "Thorne", 
  "astrophysicist", "Prize", "winner", "consultant", "Interstellar", 
  "Certifications", "certifications", "Marmol", "Forms", "approval", 
  "question", "confusing", "rephrase", "refers", "wording", "referring", 
  "asymptote", "Predator", "vectors", "Polynomial", "Nontrivial", "frequency",
   "null", "eigenvalue", "Similarity", "required", "choose", "sheet", 
  "imported", "select", "dialog", "detailed", "appreciate", "insights", 
  "suggestions", "usability", "Bifurcations", "Specify", "representing", 
  "stores", "queried", "inconsistent", "dimensions", "failure", "contracting",
   "smaller", "higher", "describing", "corresponding", "contraction", 
  "consistently", "reorganized", "relationship", "illustrating", "keeps", 
  "external", "dependencies", "published", "incorporated", "expresses", 
  "refinements", "supplies", "curried", "partially", "derivation", 
  "quantities", "literature", "repeatedly", "substantially", "preexisting", 
  "excess", "resubmit", "curated", "sufficiently", "You", "multisentence", 
  "explanations", "discouraged", "bullet", "Resubmission", "Codes", "codes", 
  "resubmission", "helper", "duplicating", "restored", "sentence", 
  "descriptions", "verbatim", "end", "appended", "exercises", "adjustment", 
  "alter", "readability", "improves", "Prey", "explanatory", "shortened", 
  "paragraph", "altering", "label", "align", "wherever", "convention", "jmaa",
   "refined", "generates", "encapsulates", "modifying", "Explanatory", 
  "streamlined", "guidelines", "comply", "detail", "condensed", "duplication",
   "presentations", "shorter", "repeating", "presented", "versions", 
  "thereby", "Definitions", "aligning", "usage", "interespec\[IAcute]fica", 
  "bi\[OAcute]ticos", "intraespec\[IAcute]fica", "reparametrizaci\[OAcute]n", 
  "Yuri", "jacobiana", "param\[EAcute]tricas", "Bautin", 
  "ecol\[OAcute]gicamente", "Geom\[EAcute]tricamente", "multilineales", 
  "Rosenzweig", "supercr\[IAcute]tica", "subcr\[IAcute]tica", "Coexistence", 
  "discriminante", "adimensional", "suppose", "next", "radicals", "obtaining",
   "election", "nevertheless", "says", "crossing", "represents", "loss", 
  "phenomenon", "thus", "exist", "manner", "varies", "factorizing", 
  "factorize", "transposed", "regularity", "page", "mapping", "consulted", 
  "simulation", "proceed", "prove", "dependent", "Let", "species", "coexist", 
  "differentiable", "Moreover", "determinant", "nonzero", "namely", 
  "Considering", "Hence", "Isoclinas", "Fundamentals", "fundamentals", 
  "curvature", "Writing", "messages", "debugging", "syntax", "Add", 
  "efficiency", "Give", "Speed", "coding", "pitfalls", "Common", "expect", 
  "break", "contexts", "Good", "Qualities", "understood", "others", "able", 
  "variety", "understand", "receive", "Useful", "Tips", "memoisation", 
  "caching", "recursive", "Overload", "Extending", "Capability", 
  "Restricting", "Filtering", "duplicated", "defaults", "Arguments", 
  "Standard", "Basics", "Objectives", "Practices", "usually", "Other", 
  "Quick", "multiplies", "modulus", "add", "hood", "desirable", "reading", 
  "someone", "benefit", "hunting", "go", "Only", "dropped", "slots", 
  "replacing", "referenced", "associations", "sequentially", "thought", 
  "multiplication", "parentheses", "intentions", "ampersand", 
  "tightly\[CloseCurlyQuote]", "binds", "nonsensical", "odd", "looking", 
  "checked", "put", "comma", "descriptive", "Implementing", "underscores", 
  "side", "Even", "Typical", "Approaches", "Patterns", "Tech", "Argument", 
  "restrict", "simplest", "head", "really", "assigning", "span", "later", 
  "easier", "slightly", "expensive", "association", "levels", "accepts", 
  "Multiple", "restricting", "Sequences", "Similarly", "repeated", 
  "inconvenient", "omitted", "insert", "Having", "noticed", "permitted", 
  "cluttering", "clashes", "treat", "interchangeably", "Managing", 
  "Management", "Guide", "setup", "enable", "inserted", "anywhere", "unless", 
  "replace", "inserting", "pick", "delayed", "Option", "misinterpreted", 
  "word", "styled", "restrictions", "mistaken", "fixes", "Duplicated", 
  "earlier", "reversed", "absolutely", "title", "filtered", "members", 
  "Often", "Require", "Like", "ever", "hence", "validated", "yet", "types", 
  "branching", "generally", "mimicked", "Solutions", "Alternative", "piece", 
  "rounding", "frame", "margins", "scales", "puts", "unaccounted", 
  "Additionally", "edge", "referential", "looping", "Recursion", "Recursive", 
  "subtasks", "Click", "respectively", "broken", "recursion", "classic", 
  "regardless", "sizes", "Constructs", "employ", "They", "predetermined", 
  "until", "task", "rarely", "languages", "loops", "iterating", "Functional", 
  "carried", "dividing", "remainder", "confuse", "easy", "Memoisation", 
  "slowly", "gets", "Incorporating", "faster", "somewhere", "stored", 
  "deleted", "constrain", "wish", "amount", "five", "behave", "Sometimes", 
  "level", "deep", "logarithmic", "log", "disrupt", "Databases", "database", 
  "arithmetic", "Trick", "disrupting", "statistics", "calculates", "iconised",
   "less", "bad", "thumb", "serve", "Defining", "defining", "cumbersome", 
  "necessitates", "extract", "thousands", "millions", "independently", 
  "extracts", "snippets", "entities", "Notice", "said", "going", 
  "bewildering", "tricky", "Failures", "Exiting", "Flow", "Errors", 
  "catching", "program", "abort", "received", "Canceled", "calculation", 
  "wider", "handful", "Returning", "message", "characters", "taken", 
  "conjunction", "quietening", "print", "except", "criteria", "stopping", 
  "Mimicking", "exit", "nearest", "enclosing", "loop", "stop", "versatile", 
  "outermost", "opposite", "criterion", "met", "exiting", "suited", "skip", 
  "sums", "unlike", "Warnings", "gone", "printed", "prints", "else", "fairly",
   "nothing", "Suppressing", "suppress", "everything", "configured", 
  "although", "mostly", "quiet", "Debugging", "sorts", "things", "expecting", 
  "including", "Carry", "report", "running", "Programmatic", "Tuning", 
  "frustrating", "Debugger", "goes", "Tracking", "super", "charged", 
  "Highlight", "printing", "bundle", "duration", "fashion", "culprit", 
  "unexpectedly", "due", "lack", "getting", "narrowed", "Modularity", 
  "Naming", "Things", "interchangeable", "mentioning", "worth", "treating", 
  "lexical", "reassigned", "reuse", "Work", "Titanic", "passengers", "age", 
  "Compared", "miniature", "reassigning", "zone", "engineering", 
  "guesstimation", "volume", "planetary", "assuming", "perfectly", 
  "spherical", "Jupiter", "scenes", "subtle", "differences", "sliders", 
  "suggests", "buttons", "transfer", "controlled", "somewhat", "unusual", 
  "enclose", "likely", "conflict", "hidden", "programs", "underscore", 
  "typed", "cleared", "writing", "overwritten", "overwriting", "sort", 
  "exceptions", "considered", "carefully", "Attempting", "threads", 
  "Efficiency", "lesson", "Decimals", "Built", "Tools", "Memoise", 
  "Parallelise", "Stricter", "Matching", "Try", "Monitoring", "Progress", 
  "optimal", "During", "reassuring", "happening", "finish", "indeterminate", 
  "unknown", "displaying", "famous", "birthday", "loading", "necklace", 
  "Printing", "application\[CloseCurlyQuote]s", "monitoring", "reap", 
  "Getting", "quickest", "Styling", "trick", "asterisks", "asterisk", 
  "nicely", "uppercase", "deeper", "Pitfalls", "tips", "aware", "generality", 
  "careful", "store", "Include", "supply", "Catching", "Choice", 
  "specification", "mix", "manage", "compact", "readable", "white", "tabs", 
  "stick", "Comment", "shorthand", "Course", "powerful", "learned", 
  "practices", "qualities", "filtering", "Coding", "flow", "extraction", 
  "verbose", "largest", "recurrence", "Caching", "consuming", "quick", 
  "Associating", "Studio", "Reparametrizaci\[OAcute]n", "reparametrizar", 
  "linealmente", "maximum", "iterations", "Gumowski", "interesting", 
  "Yuridia", "Erika", "Strange", "Difference", "Recurrence", "interference", 
  "alternatives", "Ecology", "effects", "Subtle", "predators", "scientists", 
  "introduction", "Deterministic", "Schuster", "Moon", "Textbooks", 
  "Sciences", "Heidelberg", "Intervals", "strange", "Started", "Reporting", 
  "Dashboards", "Building", "dashboard", "Layout", "Deploying", "static", 
  "content", "Delivery", "Dashboard", "cloud", "deployed", "lots", "forming", 
  "Within", "fixing", "financial", "Electric", "helpful", "customizing", 
  "dashboards", "Static", "Content", "unsaved", "document", "branding", 
  "deployment", "Population", "Reports", "email", "Send", "Call", "appending",
   "longer", "dictionary", "gathered", "Columns", "Rows", "Grids", 
  "Organizing", "Instant", "Deployment", "Charting", "Programmers", "Start", 
  "Fast", "Assistant", "Kit", "language", "wolfram", "advice", "com", "ask", 
  "knowledge", "Demonstrations", "Latest", "Account", "account", "Inc", 
  "practical", "emphasizing", "hands", "modeling", "guided", "foundational", 
  "principles", "concepts", "topic", "readers", "intuition", "proficiency", 
  "engaging", "understanding", "echoing", "slogan", "shut", 
  "Mermin\[CloseCurlyQuote]s", "Who", "anyone", "curious", "learning", "lens",
   "seasoned", "delightful", "touch", "avoided", "delving", "nitty", "gritty",
   "formalism", "focus", "mentioned", "intimidating", "subject", "learn", 
  "Every", "organized", "cells", "marked", "window", "cell", "visualizations",
   "nearly", "essence", "seamlessly", "workspace", "specialized", "installed",
   "pages", "integrated", "native", "intimated", "please", "reach", 
  "Contents", "Concepts", "Circuits", "Particle", "States", "State", "Pauli", 
  "Measurement", "Frequency", "Probabilities", "Joint", "Entanglement", 
  "Superposition", "Gates", "gate", "gates", "Family", "Jozsa", "Statement", 
  "Oracles", "Vazirani", "Bernstein", "Effects", "Noise", "Grover", "Search", 
  "oracle", "Phase", "Arithmetic", "Transform", "Encoding", "Basis", "Adders",
   "Addition", "Multiplication", "Estimation", "Complicated", "Factorization",
   "Circuit", "Constructing", "Eigenvalue", "Estimations", "Exploring", 
  "Distribution", "scheme", "pad", "encryption", "Acknowledgment", "brief", 
  "revisit", "accompanied", "forward", "grasp", "develop", "reinforcing", 
  "helps", "starting", "digits", "Donating", "length", "power", "attention", 
  "Pay", "happened", "answer", "dive", "had", "exceeds", "bitstring", 
  "operations", "staying", "insist", "encoding", "problems", "interest", 
  "letter", "opacity", "register", "cleanly", "enumerates", "eight", "basis", 
  "letters", "entangled", "superpositions", "occupy", "storing", "exploits", 
  "widely", "exposure", "chapter", "encoded", "tailored", "circuit", 
  "Looking", "pay", "wires", "boxes", "operation", "wire", "measurements", 
  "blue", "gauges", "dictated", "obey", "feature", "unitary", "bitstrings", 
  "Wires", "ket", "superposition", "executing", "outcomes", "simulated", 
  "emulates", "evolution", "memory", "simulator", "speedups", "modeled", 
  "simulators", "misleading", "device", "noise", "count", "Alarm", "saying", 
  "deterministic", "contrast", "probabilistic", "evolves", "amplitude", 
  "probabilities", "linearly", "Keep", "chapters", "discuss", "Mixed", 
  "listing", "graphical", "physicist", "accessible", "attain", "richer", 
  "British", "bra", "offers", "noted", "otherwise", "Unless", "initializes", 
  "zeros", "n-qubit", "Born\[CloseCurlyQuote]s", "distinction", "differ", 
  "normalize", "situations", "enough", "Stern", "experiment", "beam", 
  "silver", "atoms", "sent", "magnetic", "gradient", "approximated", 
  "electron", "ensemble", "demonstration", "modified", "assume", 
  "Demonstration", "implies", "Imposing", "finds", "impose", "motivates", 
  "yield", "describable", "purity", "Purity", "quantify", "thinking", 
  "eigenstate", "orthonormal", "sign", "flip", "overall", "phases", 
  "confirming", "multiplied", "orthogonal", "stated", "Putting", "historical",
   "Likewise", "imply", "qudits", "expectation", "magic", "qutrit", 
  "Applying", "magnitude", "evenly", "dimension", "numbering", "Think", 
  "Greek", "lower", "node", "lasers", "drives", "pump", "excited", "Stokes", 
  "workhorse", "optics", "lets", "fragile", "unoccupied", "enabling", 
  "techniques", "Stimulated", "Raman", "Adiabatic", "Passage", 
  "electromagnetically", "trapping", "photon", "detuning", "correspond", 
  "dark", "Practically", "tries", "lift", "lived", "absorb", "destructive", 
  "unobservable", "repeatable", "joint", "Outcome", "doubt", "coin", "rolls", 
  "flips", "Randomness", "courses", "assigns", "generating", "realization", 
  "Suppose", "closer", "weight", "repetition", "normalizing", "weights", 
  "realizations", "frequencies", "law", "analogous", "players", "collecting", 
  "markedly", "classically", "correlations", "prearranged", "communication", 
  "strategies", "marginals", "leaving", "aside", "multivariate", 
  "contingency", "scenario", "summing", "either", "care", "selected", "group",
   "shortly", "derived", "aim", "averaging", "subsystem", "recipe", "tracing",
   "entanglement", "distinctive", "tensoring", "Kronecker", "lives", 
  "Hilbert", "ququart", "qudit", "minor", "subsystems", "particle)", "acting",
   "placing", "Rephrasing", "Entangled", "portion", "builds", "prepared", 
  "draft", "Nikolay", "Murzin", "Rodriguez", "completed", "deeply", "years", 
  "steady", "who", "sadly", "friend", "teacher", "founder", "gratitude", 
  "express", "heartfelt", "presentation", "grew", "countless", 
  "conversations", "initiative", "missed", "systematic", "Schmidt", 
  "decomposition", "weighted", "paired", "explain", "traits", "world", 
  "linearity", "coming", "smart", "answering", "Otherwise", "disappears", 
  "factorization", "separability", "evident", "indicates", "Equivalently", 
  "Tracing", "equality", "generalized", "concurrence", "monotone", 
  "strongest", "entropy", "overview", "focusing", "survey", "primitives", 
  "isolated", "entangling", "coordinated", "rotations", "logic", 
  "conventional", "sufficient", "multiplexer", "notations", "touching", 
  "rest", "moving", "steering", "ultimately", "mastering", "designing", 
  "controlling", "preparing", "implement", "removes", "balanced", "adjust", 
  "continuously", "tunable", "let", "enact", "toolkit", "calibrating", 
  "sculpting", "exploit", "leaves", "unchanged", "minus", "swaps", "Effect", 
  "Aside", "picks", "flipping", "turns", "signs", "visualize", "Rotation", 
  "Among", "conditional", "entanglers", "depending", "Conditional", 
  "unitaries", "evolutions", "Toffili", "backbone", "adders", "comparators", 
  "correction", "routines", "decomposed", "conditionally", "swap", "movement",
   "sorting", "promised", "concentrates", "initializing", "vanishes", 
  "Balanced", "black-box", "access", "promise", "told", "parity", "adopt", 
  "observing", "confidently", "hit", "worst", "queries", "adversary", 
  "uncertain", "fifth", "procedure", "conclude", "truth", "ancillary", 
  "instances", "initialized", "tags", "satisfy", "kicks", "encodes", 
  "Hadamards", "convert", "Measure", "certainty", "speedup", "kickback", 
  "Oracle", "science", "kind", "black", "straightforward", "secret", "per", 
  "Recall", "remind", "toggling", "discover", "send", "sits", "kick", 
  "layers", "turn", "execute", "compactly", "recall", "imprints", "elegant", 
  "impact", "theoretically", "involve", "phenomena", "channel", "imperfect", 
  "cumulative", "channels", "affecting", "depolarizing", "animation", 
  "increasing", "randomizes", "smears", "unstructured", "search", "locating", 
  "item", "Starting", "iteratively", "diffusion", "amplifying", "outline", 
  "repeat", "status", "summarize", "guessed", "eliminated", "advantage", 
  "subtlety", "maximize", "monotonically", "oscillates", "decrease", "past", 
  "optimum", "iterate", "amplify", "retrieval", "writes", "descending", 
  "initialize", "front", "calculated", "mechanically", "finally", "increased",
   "falls", "centered", "adder", "processing", "employed", "wants", "signals",
   "spreads", "Transforming", "experimentally", "distinguished", "circles", 
  "lost", "transferred", "registers", "addend", "accumulator", "denoting", 
  "multiplying", "subroutine", "shall", "estimates", "eigenvlaues", 
  "imprinting", "ancillas", "factoring", "estimation", "frequently", 
  "eigenphases", "Remember", "Unitary", "eigenphase", "drawn", "recover", 
  "pedagogical", "Accordingly", "lobe", "infinite", "kernels", "mimic", 
  "traced", "simulations", "mimics", "predicted", "executed", "peak", 
  "increase", "Repeat", "preparation", "exploring", "greatest", "divisors", 
  "periodicity", "inferred", "recovered", "illustrative", "compared", 
  "Hybrid", "matters", "cryptography", "fast", "reformulates", "solves", 
  "subproblem", "Randomly", "continue", "smallest", "whole", "failed", 
  "factorizations", "nor", "operationally", "greater", "difficultly", 
  "embedding", "ruled", "raised", "multiplicity", "fractions", "denominators",
   "remember", "automate", "perhaps", "surprising", "idealized", "protocol", 
  "securely", "establishing", "parties", "earliest", "disturbs", 
  "eavesdropping", "secrecy", "Bob", "bob", "seven", "possess", "she", 
  "aligned", "encrypt", "lined", "nonsense", "plain", "sends", "eavesdropper",
   "secure", "receives", "decrypts", "Decode", "decoded", "turned", 
  "encrypted", "nine", "She", "completely", "sending", "basically", "picked", 
  "Depending", "pass", "chooses", "relieved", "destroys", "happen", "chose", 
  "whenever", "Perform", "raw", "stage", "carries", "reliable", "sifting", 
  "authenticated", "Importantly", "discard", "Zip", "surviving", "distilled", 
  "transmissions", "came", "Whenever", "got", "thrown", "survive", "public", 
  "discarding", "mismatches", "agreed", "round", "matched", "leave", "append",
   "connect", "disturb", "decrypt", "routine", "improving", "percentage", 
  "interfere", "dot", "putting", "rotating", "heads", "intermediate", 
  "stations", "stops", "alphabetical", "Mexico", "City", "calendar", "events",
   "rows", "joined", "disjoint", "Extensiveness", "Monotonicity", "Designed", 
  "reflexive", "transitive", "Passing", "undefined", "marks", "zeroes", 
  "closures", "obtainable", "Sweep", "approaches", "tends", "assumed", 
  "duality", "monthly", "periods", "quantifies", "filling", "Same", 
  "Requires", "Does", "fingerprint", "visit", "spikes", "collapses", "visits",
   "increasingly", "contrasting", "Sharkovskii", "settles", "negligible", 
  "manifestation", "hollow", "Lebesgue", "subtler", "tent", "endpoints", 
  "attains", "slowest", "iterates", "Defect", "Disjoint", "deviation", 
  "identifying", "incompleteness", "spanned", "submission", "integrates", 
  "quantifying", "decomposes", "Maximum", "successor", "redefines", "driving",
   "bands", "sharp", "dips", "wide", "reflecting", "toward", "unity", 
  "quantitative", "restatement", "sparsity", "Applicable", "Returns", 
  "counts", "quotient", "decays", "covers", "qualitatively", "regimes", 
  "signature", "route", "low", "approaching", "artifact", "Known", 
  "Singleton", "Agrees", "Complementary", "Closure", "expressing", 
  "comparisons", "settings", "maintaining", "gragh", "tool", "Diagram", 
  "uncoupled", "Sweetened", "Irreducibility", "Comments", "Submitted", 
  "Preliminary", "deviations", "govern", "metadatos", "nlin", "Tigran", 
  "great", "epsilon", "submitted", "yarchik", "formulation", "Lifting", 
  "Continuous", "Cellular", "Nersissian", "Generating", "continuation", 
  "pipeline", "Partial", "lifted", "Taking", "quasilinear", "characteristics",
   "asymptotic", "parallel", "decompositions", "blow", "analytically", 
  "inherited", "clarification", "Your", "relating", "mandatory", "Extensive", 
  "dashes", "paragraphs", "wonder", "sentences", "theoretic", "prose", 
  "quantity", "helped", "stylistic", "atomic", "proactiva", "Fixed", 
  "Dominance", "unequivocally", "equivalently", "dominated", "dominant", 
  "requirements", "stronger", "Best", "player", "maximizes", "payoff", 
  "\[CloseCurlyQuote]s", "actions", "generous", "refer", "game", "Games", 
  "Scissors", "maximizing", "solely", "payoffs", "annotated", "relatively", 
  "Supplement", "play", "Overriding", "rewriting", "viewed", "enter", 
  "worthwhile", "trying", "press", "Procedure", "Nonstandard", "sine", 
  "maintained", "useless", "nonstandard", "instantiating", "comprise", 
  "commutativity", "flattens", "associativity", "Modifying", "intrinsic", 
  "dangerous", "possibility", "protects", "enhance", "redefinition", 
  "mistakes", "override", "Evaluating", "Result", "Existing", "injector", 
  "Evaluations", "Inject", "styling", "manifest", "localizing", "Provide", 
  "reflected", "localization", "modularization", "obviates", "notice", 
  "heavily", "rely", "Various", "coloring", "Need", "normally", "pieces", 
  "localized", "clashing", "Localizing", "Euclidean", "entirely", "trouble", 
  "little", "localizes", "resetting", "Specific", "Immediately", "Recognize", 
  "Immediate", "Assign", "Assignments", "Assignment", "anew", "Assigned", 
  "recognized", "considerably", "lot", "preceding", "blank", "visualizes", 
  "country", "speakers", "invoked", "recorded", "colored", "polygon", "sides",
   "brought", "precisely", "talks", "extremely", "Replacements", "squares", 
  "cubes", "class", "occurrences", "Blanks", "consist", "blanks", "thing", 
  "Zero", "Named", "referred", "ending", "numerous", "classes", "assist", 
  "Inputs", "reasonable", "easily", "unrestricted", "accepted", "Redefine", 
  "troublesome", "refuses", "tried", "dealing", "drop", "acquires", 
  "downward", "Assigning", "upward", "signifies", "caret", "Will", 
  "advantages", "disadvantages", "siblings", "people", "nest", "May", 
  "Appending", "Avoid", "Allow", "intend", "probably", "Stay", "Programs", 
  "Manipulating", "Lists", "having", "associate", "concerns", "accommodate", 
  "none", "revealed", "occurrence", "replacements", "interrelated", 
  "commands", "merge", "Learn", "Merging", "folder", "csv", "header", 
  "columns", "addressed", "amounts", "separators", "headers", "reformatted", 
  "merged", "Everything", "transactions", "outgoing", "transfers", 
  "initiated", "money", "whom", "neat", "transaction", "person's", "incoming",
   "nice", "reshape", "entry", "Go", "Querying", "fleshed", "Deanna's", 
  "Megan", "Operations", "Counting", "Database", "presents", "cellular", 
  "analytical", "empirical", "observations", "manuscript", "Hossenfelder", 
  "gliders", "switch", "tr\[IAcute]ada", "article", "transport", "cost", 
  "parabolic", "reaction", "divergent", "irreducibility", "submit", 
  "cardinalities", "asymmetric", "grows", "superlinearly", "rooted", 
  "permutation", "Coefficients", "Logic", "Stirling", "automaton", "prefix", 
  "Reducing", "shifts", "sided", "masked", "dyadic", "yielded", "binomial", 
  "proved", "convolution", "compressed", "compressing", "analytic", 
  "striking", "asymmetry", "linked", "intimately", "reformulation", 
  "discovered", "opens", "reformulate", "maximal", "limits", "avenue", 
  "connection", "Proof", "inversion", "Identifying", "complexity", 
  "compresses", "summations", "stunningly", "Remark", "Verification", 
  "Substitution", "Algebraic", "ab", "Lemma", "Shifted", "Factored", 
  "factored", "shifting", "Growth", "proof", "absorbs", "Subtracting", 
  "Substituting", "Expansion", "Derivation", "Multiplying", "switching", 
  "Assemble", "wave", "drops", "corrections", "justified", "tails", "bulk", 
  "Characteristics", "Characteristic", "dx", "ds", "Along", "blows", 
  "explosive", "grow", "exponentially", "dm", "ln", "Implicit", "invariants", 
  "location", "Companion", "Decomposition", "empirically", "bare", 
  "collapsed", "bound", "Proposition", "mixing", "stark", "quiescent", "cos", 
  "Exponential", "tangent", "driver", "counterpoint", "profoundly", 
  "constrains", "Cardinality", "remarkable", "cardinality", "obeys", 
  "Hamming", "popcount", "similarity", "imposes", "decimation", "thickening", 
  "eliminates", "Parabolic", "Hyperbolic", "directional", "Comparative", 
  "Thesis", "controls", "tractability", "Quantifying", "Deviation", "thesis", 
  "Empirical", "fitting", "weakly", "fit", "Structural", "diffusive", 
  "divergence", "scrambles", "correlation", "exponent", "apparent", 
  "randomness", "perturbations", "diverging", "radically", "predictability", 
  "perturbation", "Problems", "Discussion", "foundations", "solved", 
  "extending", "dichotomy", "algebras", "leveraged", "sequential", "bridge", 
  "Extend", "equivalence", "mirror", "governs", "algebraically", 
  "translations", "recurrences", "translation", "accumulation", "collisions", 
  "difficulty", "Reviews", "Advances", "Patashnik", "Knuth", "Foundation", 
  "P\[EAcute]riodiques", "American", "Simplement", "Num\[EAcute]riques", 
  "Fonctions", "Th\[EAcute]orie", "Answer", "Matsui", "cipher", "Cryptology", 
  "Lecture", "Staff", "Picks", "lifting", "March", "possesses", "establishes",
   "neighbor", "permutivity", "Class", "persistence", "cone", "unified", 
  "Essay", "visualizadores", "inicializaci\[OAcute]n", 
  "Inicializaci\[OAcute]n", "belong", "Bullet", "exceed", "Invalid", 
  "adjustments", "refining", "Availability", "beginning", "quantification", 
  "started", "evolved", "layered", "completion", "decision", "developing", 
  "culminating", "recent", "Turing", "discovers", "switches", "emergent", 
  "resisted", "spanning", "cubic", "contributor", "enters", "Inversion", 
  "monomial", "Misiurewicz", "oplus", "Cubic", "Assembling", "Permutivity", 
  "permutive", "Analogously", "Counterexample", "Fails", "injection", 
  "unconditionally", "universally", "gated", "sustain", "neighbors", 
  "cancels", "cancellation", "eraser", "persists", "alternation", "expansive",
   "tend", "isolation", "activity", "walls", "solid", "generators", "Gliders",
   "propagates", "tendencies", "boundaries", "opposing", "glider", 
  "generations", "Glider", "Anatomy", "anatomy", "claim", "undeniable", 
  "Side", "Evolution", "classified", "formation", "overlay", "correlated", 
  "filaments", "cut", "background", "Extraction", "isolates", "spatially", 
  "Boundaries", "belongs", "skeleton", "strip", "meets", "Quantitative", 
  "seed", "Verified", "sharpest", "statement", "parasitic", "methodology", 
  "factorizes", "propagation", "filters", "absorbing", "closes", "Physically",
   "Sided", "induction", "Inductive", "identically", "Complexity", 
  "quantified", "subwords", "occurring", "Sub", "polynomially", "vastly", 
  "rapidly", "push", "destroy", "correspondence", "stencil", "recognizing", 
  "discriminant", "monotonic", "Perturbations", "travel", "speeds", 
  "Localized", "maintain", "ride", "wavefront", "predict", "tag", 
  "velocities", "existence", "survives", "diffuse", "dissolve", 
  "amplification", "dispersion", "seek", "survival", "Classes", "ary", 
  "vacuum", "Selective", "Theoretical", "Connection", "fluctuations", 
  "respects", "analogy", "Uniform", "spontaneous", "production", "selects", 
  "microscopic", "Spontaneous", "intact", "mediate", "variability", "marker", 
  "Way", "Definitive", "Four", "recommend", "poster", "glance", "logical", 
  "opening", "comprehend", "macroscopic", "phenomenology", "descend", 
  "metric", "fabric", "constitutes", "universality", "resolving", 
  "simultaneous", "ontological", "strata", "Beginning", "uncorrupted", 
  "phenomenological", "passive", "isolating", "friction", "collapsing", 
  "substrate", "topological", "witness", "dissection", "surrounding", 
  "leverages", "tension", "weave", "Rosetta", "Stone", "assimilates", 
  "Universality", "Topology", "synthesis", "Lind", "Smoller", "Shock", 
  "Waves", "Reaction", "Diffusion", "Equations", "Murray", "Biology", "Crama",
   "Hammer", "Algorithms", "Images", "separates", "interaction", "recasts", 
  "views", "Taken", "retroalimentaci\[OAcute]n", "contraintuitivo", 
  "resaltador", "Pipeline", "innovations", "frames", "generalize", "genome", 
  "dozens", "rests", "Parts", "Inspiration", "struck", "jointed", "leg", 
  "fabrik", "backward", "tolerance", "paths", "passes", "Trying", "watch", 
  "segmented", "deform", "endpoint", "dynamically", "reaching", "kinematics", 
  "February", "Gurobi", "Optimization", "Experiments", "experiments", 
  "Experiment", "abc", "scanning", "Sequel", "showed", "scan", "polarity", 
  "assembled", "six", "progressive", "filtration", "survivor", "analog", 
  "distinguishes", "cousin", "conjecture", "infrastructure", "approximations",
   "Conference", "International", "Equivalence", "Periodic", "Laser", "Have", 
  "Exactly", "School", "Scanning", "Uniqueness", "Sk\[LSlash]odowska", 
  "Marie", "Actions", "Elan", "cd", "Restart", "Server", "Charts", "Plots", 
  "Showcase", "customize", "Discover", "Parametric", "charts", "Scatter", 
  "Geovisualization", "helping", "legend", "sibling", "Intuitively", "epilog",
   "visualizing", "legends", "fun", "Due", "comparatively", "seeing", "Also", 
  "bottom", "analogs", "Adjust", "fancy", "shading", "reader", "thoroughly", 
  "Fields", "unsurprised", "Stream", "physics", "pedagogy", "incredible", 
  "Fortunately", "chart", "Chart", "Frequently", "Earlier", "primary", 
  "collections", "saw", "labeling", "Technically", "Asian", "land", "area", 
  "whatever", "noisy", "sociopolitical", "pulled", "academic", "accounts", 
  "similarly", "wealth", "contour", "topographic", "Mount", "Everest", 
  "terrain", "surfaces", "interpolation", "aforementioned", "formats", "bevy",
   "geographic", "locations", "cities", "latitude", "longitude", 
  "projections", "Geographic", "selection", "excellent", "boil", "areas", 
  "redraw", "countries", "America", "South", "border", "north", "globe", 
  "inequalities", "Nature", "inequality", "secondary", "posed", "Game", 
  "Quiz", "quiz", "Shared", "iv", "lacks", "cones", "Eraser", "quarter", 
  "Mechanism", "branch", "juxtaposes", "suppresses", "dead", "triggers", 
  "Despite", "Fingerprint", "sieve", "discriminator", "feeds", "Transport", 
  "collapse", "enumeration", "Inspecting", "coincidence", "highest", 
  "discriminating", "retained", "interpretive", "implied", "implication", 
  "referentiality", "simulating", "Their", "illuminate", "controller", 
  "participating", "formalization", "metaphor", "modulates", "obstruction", 
  "correlate", "decompose", "landscape", "Filtration", "Beyond", "monomials", 
  "Filters", "conjunctive", "quad", "homology", "underlies", "evidence", 
  "lifts", "candidates", "prediction", "characterize", "studied", 
  "falsifiable", "ported", "Confirmation", "Pixel", "perfect", "offset", 
  "invocations", "Convention", "offsets", "leftward", "rightward", 
  "noticeably", "steeper", "arising", "striations", "routing", "strongly", 
  "almost", "regularly", "extent", "ether", "striped", "Crossing", 
  "propagating", "slopes", "annihilate", "fuse", "scatter", "qualitative", 
  "saturating", "fluctuating", "wildly", "summarizes", "narrow", "band", 
  "thereafter", "spontaneously", "isomorphic", "catalog", "collision", 
  "spirit", "seriously", "Algebraically", "Dynamically", "fingerprints", 
  "mirrored", "Direct", "grammar", "ingredients", "logically", "provably", 
  "speculative", "theorem", "Prove", "disprove", "Dimension", "convergence", 
  "split", "generalizing", "imposed", "possibilities", "accumulate", 
  "bypassed", "erased", "universe", "survivors", "Hi", "observation", 
  "definitely", "looked", "sharply", "bifurcate", "Later", "octant", 
  "bifurcating", "translate", "perturb", "Zp", "Yp", "Xp", "tritrophic", 
  "chains", "biological", "cylindrical", "rescaling", "Rp", "\[Theta]p", "Wp",
   "Theorems", "proving", "averaged", "statements", "itemize", "bounded", 
  "Improved", "efficiencies", "Spectral", "rigidity", "Llibre", "Lopez", 
  "script", "vertex", "Strand", "Parametrization", "families", "Cylindrical", 
  "theta", "counting", "Consistency", "attack", "alpha", "narrative", 
  "perturbs", "respond", "ecologists", "stopped", "locates", "referee", 
  "concern", "Unified", "Integration", "essay", "trend", "justification", 
  "understandable", "quote", "community", "disregarded", "largely", 
  "Ghirardi", "loophole", "locality", "opinion", "loopholes", "Certainly", 
  "violated", "Plug", "violation", "inaccessible", "Plugging", "denoted", 
  "Locality", "observer", "Determinism", "Correlations", "Summarizing", 
  "Well", "reasoning", "Perfect", "himself", "pleasure", "history", "Trieste",
   "Italy", "grad", "studies", "prematurely", "scientist", "Stuart", 
  "recollections", "shots", "counters", "rotates", "communicating", 
  "transpilers", "sake", "story", "purple", "literatures", "middle", 
  "rotated", "simplicity", "jumping", "twist", "My", "utilizing", "quotes", 
  "irony", "friends", "significance", "specializing", "suggest", "prominent", 
  "won", "Aspect", "unsatisfaction", "overcoming", "difficulties", 
  "physicists", "whatsoever", "application", "plainly", "Ghiaradi", "Mads", 
  "Alain", "Roger", "Grangier", "evidencing", "thank", "committed", 
  "convinced", "pointed", "extraordinary", "Steren", "Sollami", 
  "Manipulation", "numerator", "saturation", "mesopredator", "mortality", 
  "ecologically", "subdetermined", "nutritional", "Ecologically", 
  "environmental", "stress", "amenable", "variation", "abstractly", 
  "augmented", "Augment", "augment", "succession", "affine", "homogeneous", 
  "projective", "augmentation", "regression", "intercept", "Intercept", 
  "abscissa", "appends", "realizing", "incremental", "padding", "extensions", 
  "augmentations", "Augmentation", "reusing", "transposition", "threaded", 
  "wise", "mismatch", "augmenting", "losing", "retaining", "attaches", 
  "Axler", "Edition", "Serge", "augments", "requiring", "enforces", 
  "formulations", "applicable", "constructions", "exposing", "emphasizes", 
  "mappings", "perspectives", "viewpoint", "unifying", "attach", "identifier",
   "reordered", "downstream", "consumers", "join", "reordering", "recovery", 
  "identifiers", "stamped", "Laplace's", "signed", "minors", "Laplace", 
  "Labeling", "Stamped", "Trajectories", "Via", "prefixing", "attaching", 
  "complementing", "Claude", "lowest", "Quizzes", "quizzes", "Currently", 
  "overlaps", "functionally", "insightful", "targets", "abstraction", 
  "messaging", "importantly", "convenience", "Dear", "Reviewer", 
  "replicating", "correctness", "Liverpool", "Quickly", "Examining", 
  "categories", "trends", "Emphasize", "units", "Choosing", "histograms", 
  "Baby", "uncomment", "preloaded", "download", "consists", "category", 
  "gender", "year", "located", "layout", "organize", "saving", 
  "typographical", "journal", "Popularity", "Organized", "slide", "strips", 
  "ranks", "understands", "female", "male", "orange", "Events", "ranked", 
  "Category", "Gender", "proportions", "disk", "donuts", "visualized", 
  "wedges", "genders", "organizing", "distributions", "widths", "binning", 
  "Distributions", "Comparing", "totaled", "born", "person", "Converting", 
  "Collective", "collective", "sized", "proportionally", "Locational", 
  "females", "administrative", "divisions", "bubble", "proportional", 
  "centers", "Columnar", "laid", "optimized", "Typically", "ages", 
  "Obtaining", "Importing", "importing", "gigabytes", "trees", "city", 
  "Hovering", "warrant", "Graphs", "Financial", "Mouse", "Glossary", 
  "Exercises", "height", "Slices", "Initializations", "subthemes", "Styles", 
  "Themes", "themes", "subtheme", "Directives", "Schemes", "palette", 
  "setter", "bring", "click", "Selectors", "blend", "Size", "pixels", 
  "thickness", "intersect", "Face", "Edge", "directives", "Types", "Priority",
   "priority", "individually", "decreasing", "Families", "charting", "Colors",
   "meaningless", "tick", "Legends", "rotationally", "Customizing", 
  "customized", "customizable", "ranking", "mark", "dash", "dashed", 
  "equally", "benefits", "Arranging", "arranging", "arrange", "paneled", 
  "Layers", "Sizing", "scaled", "corner", "contents", "mask", "bubbles", 
  "Margins", "Combining", "embed", "Specification", "Layering", "literally", 
  "stacked", "placement", "sizing", "inset", "panels", "journals", 
  "Annotating", "menus", "Viewers", "interacted", "examined", "grained", 
  "finer", "seconds", "Mousing", "involves", "positioning", "Wrapping", 
  "floating", "Revisit", "viewers", "menu", "displays", "relabel", "tab", 
  "selections", "ins", "outs", "boring", "Aesthetically", "pleasing", "eye", 
  "Country", "Literacy", "baby", "contributors", "slides", "literacy", "life",
   "expectancy", "continent", "multiply", "continents", "Labels", "percent", 
  "Continent", "Group", "busy", "Africa", "grouped", "splitting", 
  "populations", "separately", "bottoms", "crisper", "billions", "aspect", 
  "decade", "Estimated", "gained", "United", "breakdowns", "expectancies", 
  "pointer", "rendering", "Wrap", "drive", "popularity", "clutter", 
  "recently", "Years", "entered", "Ranking", "lightly", "darkly", "Choose", 
  "font", "Rank", "Arrange", "Bring", "utilize", "greatly", "Naively", 
  "Making", "ignoring", "doubled", "originals", "million", "undergo", 
  "Graphic", "Controls", "handouts", "Mathics", "Heuristic", "Gottwald", 
  "Melbourne", "Clicker", "redoing", "entering", "obviously", "opposed", 
  "handler", "concatenation", "promoting", "compositional", "favors", 
  "reformat", "requested", "revisions", "emphasis", "alignment", "Updated", 
  "proxy", "vectorizado", "vectorized", "Classifier", "adaptive", 
  "classifier", "Maldacena", "Modeler", "gentle", "Platinum", 
  "din\[AAcute]micamente", "computacional", "reformulaci\[OAcute]n", 
  "parametrizaci\[OAcute]n", "subintervalos", "topolog\[IAcute]a", 
  "particiona", "heur\[IAcute]sticas", "macrosc\[OAcute]pica", 
  "geom\[EAcute]tricamente", "Duffy", "subintervalo", "Strategies", 
  "genuinamente", "Lab", "conservative", "Portrait", "arrow", "Gmail", 
  "Drawing", "selecting", "intersectan", "Gianluca", "Gorni", 
  "sub\[IAcute]ndices", "indentado", "Download", "Arrows", "numbered", 
  "reordenar", "idiom\[AAcute]tico", "conceptualmente", "Workshop", "float", 
  "fn", "manipulable", "poly", "canonicalizaci\[OAcute]n", "reordena", 
  "reordenamiento", "estructuralmente", "idiom\[AAcute]tica", "camel", 
  "sorprendentemente", "bugs", "radianes", "\[DownQuestion]existir\[AAcute]", 
  "Reinventarla", "cr\[IAcute]ptica", "Factorizar", "factorizaci\[OAcute]n", 
  "heur\[IAcute]stico", "definidamente", "iterador", "Factoriza", 
  "computacionalmente", "hipergeom\[EAcute]tricas", "Windows", 
  "cu\[AAcute]rtica", "reescritura", "cian", "reordenado", "binomiales", 
  "factorizada", "tipados", "abs", "escr\[IAcute]belas", "heur\[IAcute]stica",
   "recursi\[OAcute]n", "procedural", "\[EAcute]simo", "recursivamente", 
  "exponencialmente", "memoizaci\[OAcute]n", "manipulables", 
  "Memoizaci\[OAcute]n", "recalcular", "Reescrituras", "memoizando", 
  "derivador", "multivariada", "graficarla", "subexpresiones", "Reescritura", 
  "matplotlib", "as\[IAcute]ntotas", "Grafica", "minimalismo", 
  "ref\[IAcute]nenla", "publicable", "parametrizada", "param\[EAcute]trica", 
  "graficamos", "graficado", "invocable", "Graf\[IAcute]calos", "iteradores", 
  "Interactividad", "grafica", "separatrices", "R\[OAcute]tenla", 
  "sobreescriben", "Pit\[AAcute]goras", "mapear", "Graficar", 
  "conc\[EAcute]ntricas", "scipy", "mini", "atractores", "equil\[AAcute]tero",
   "scrollable", "Animations", "Elegant", "interspersed", "hag\[AAcute]mosla",
   "recalcular\[IAcute]a", "subgrupo", "gaussiana", "grafique", "recalcula", 
  "antipatr\[OAcute]n", "recalculan", "optimizaci\[OAcute]n", "recalcule", 
  "Reescr\[IAcute]belo", "centroide", "autocontenido", "reactividad", 
  "decremente", "posicional", "subamortiguado", "precalculados", "precalcula",
   "Precalcula", "reprod\[UAcute]celos", "interactividad", 
  "biol\[OAcute]gicamente", "modularidad", "reutilizables", "Riemann", 
  "autocontenidos", "reescr\[IAcute]belo", "portabilidad", "Mapeen", 
  "ad\[AAcute]ptala", "checklist", "gravitacional", "imprimible", "Checklist",
   "Understanding", "Activation", "disconnected", "visually", "zooms", 
  "Buzing", "Arnoud", "mandelbrot", "misiurewicz", "Mapping", "judge", 
  "Drive", "reproducible", "cheap", "Spectrum", "Normalization", "Scattering",
   "scattering", "integrals", "Public", "energies", "Current", "conductivity",
   "Optical", "transmission", "Fabry", "Barrier", "sweep", "Perot", 
  "conductance", "Thermal", "Animating", "big", "strangers", "cousins", 
  "locked", "backgrounds", "intertwining", "sentinels", "predicates", 
  "Exhaustive", "pullback", "transports", "leftmost", "tempting", "sentinel", 
  "temptation", "gating", "parallelism", "seductive", "raises", "Concretely", 
  "resolve", "affirmative", "verifiable", "neighborhoods", "subtleties", 
  "sublattice", "asks", "realized", "lemma", "Bound", "temperature", "lazy", 
  "Alessandrini", "Giulio", "team", "generalist", "Konwerska", "Gosia", 
  "timestamps", "Improvements", "Components", "normalizations", "Denver", 
  "Fetch", "air", "pressure", "Chicago", "Treat", "legacy", "Again", 
  "agreement", "Timestamps", "constitute", "Keeping", "merging", "Allows", 
  "Corresponding", "event", "coarser", "oriented", "Storage", "restructured", 
  "exporting", "storage", "Conversion", "ish ", "Millennium", "Days", 
  "Forming", "footprint", "cont", "enhanced", "aggregation", "Bicycle", 
  "Ride", "mountain", "bike", "elevation", "preview", "interpolated", 
  "Elevation", "Correction", "accurate", "corrected", "elevations", "Lows", 
  "bigger", "climbs", "rough", "lows", "highs", "hours", "division", 
  "Smoothing", "smoothed", "hopelessly", "instantaneous", "rewording", 
  "smoothing", "callable", "trains", "folds", "overfits", "underfits", 
  "retrains", "lands", "trained", "training", "scored", "spread", "unseen", 
  "Bootstrap", "train", "introspection", "Inference", "Report", "deslizador", 
  "grafiquen", "Desmos", "m\[AAcute]rquenla", "asymptotes", "Asymptotes", 
  "disks", "marking", "discontinuities", "escr\[IAcute]banla", "deslizadores",
   "sublista", "circuncentro", "trigonometr\[IAcute]a", "Reutilizable", 
  "reutilizable", "reacomodo", "reacomodan", "arrastrables", "baricentro", 
  "ortocentro", "Hag\[AAcute]moslo", "orejita", "anymore", "igraph", 
  "Idented", "crash", "Excel", "Regularity", "isolate", "Typora", "Neural", 
  "Network", "Detected", "Positions", "Deleting", "Teams", "Alibaba", 
  "propositions", "Prover", "Idiomatic", "Triangles", "Maps", "Megacable", 
  "Writings", "arclength", "Steady", "Polygons", "multiplicities", "fail", 
  "Sorting", "threading", "Supported", "Arbitrary", "Attempt", "Robustness", 
  "attempt", "degeneracies", "Supplementary", "recomputes", "scratch", 
  "assertion", "collects", "loaded", "mention", "deserve", "generator", 
  "reproducing", "loci", "denominator", "registered", "Robust", "Deciding", 
  "Neither", "suffice", "polytopes", "hulls", "collinear", "segment", 
  "Reading", "adapted", "homological", "spans", "exhibited", "neutrality", 
  "fold", "Supports", "volumes", "vacuous", "qualification", "Corollary", 
  "Consistently", "reconstructed", "Membership", "Equality", "vanish", 
  "nullcline", "argue", "annihilates", "excluded", "presupposes", "locus", 
  "recomputed", "satiation", "Edges", "supplementary", "globals", 
  "everywhere", "typesetting", "prescribed", "routes", "twelve", "germ", 
  "asserted", "spectra", "resonance", "hypothesis", "cosmetic", "Away", "ker",
   "saddle", "unfolding", "resolvent", "jet", "settle", "worked", "Dias", 
  "Electron", "Differential", "theirs", "disagree", "failures", "defects", 
  "regressions", "contract", "exported", "unattended", "hook", "certifies", 
  "stay", "acid", "loads", "reads", "sharpness", "adj", "Gap", "descent", 
  "realize", "extremal", "hostile", "nilpotente", "aritmetica", "intrinseca", 
  "aplicacion", "Entry", "session", "Minimal", "Checks", 
  "linealizaci\[OAcute]n", "eigendirecci\[OAcute]n", "tautolog\[IAcute]a", 
  "eigendirection", "Intrinsic", "tautology", "pairing", "hypotheses", 
  "licensed", "caller", "undecided", "residuals", "staged", "Presentation", 
  "Session", "inspected", "decided", "echoes", "guessing", "heavier", 
  "supplement", "Manuscript", "spectral", "rebuilds", "verdict", "helpers", 
  "Route", "jets", "tangential", "mechanisms", "Gause", "scopes", "apart", 
  "straightened", "eliminations", "Affine", "truncation", "redundant", 
  "weighting", "reappears", "positivity", "Assembled", "hard", "coded", 
  "Specializations", "theorems", "capacity", "supplements", "diagnostics", 
  "looser", "tolerances", "retains", "specializations", "conflated", "kinds", 
  "records", "advance", "rebuilt", "Pairing", "predation", "rejected", 
  "auditable", "derivations", "exclusively", "claims", "exposed", 
  "influencing", "responsibilities", "constructors", "utilities", "solvers", 
  "subsequently", "reproduced", "reevaluating", "live", "pairings", 
  "disappearance", "specialization", "substituting", "separation", 
  "reorganizes", "distinctions", "altogether", "elimination", "cancellations",
   "Consequently", "obscure", "carriers", "geometrically", "carrier", 
  "reorganization", "linearized", "certified", "deciding", "mapped", "frozen",
   "instabilities", "oscillatory", "Nullcline", "instantiated", "tighter", 
  "intrinsically", "accuracy", "weaken", "respective", "certification", 
  "fresh", "retroactively", "suppressed", "groups", "consult", "accumulated", 
  "conclusions", "facility", "audit", "inspection", "managed", "disables", 
  "serializa", "Modes", "Generators", "Constraint", "Chains", "upwards", 
  "Methodological", "globally", "stratify", "compound", "Configuration", 
  "Conventions", "aggregates", "momenta", "presymplectic", "correspondences", 
  "stratification", "transcript", "visibly", "Assertion", "unnoticed", 
  "contractions", "Mechanical", "pulleys", "pulley", "unsigned", "closing", 
  "cord", "unnormalised", "projector", "silently", "discarded", "Eqs", "link",
   "Chain", "charge", "frictionless", "midpoints", "freely", "rods", 
  "corners", "sliding", "alternating", "differs", "Eq", "branches", "divided",
   "stratum", "collides", "Branchwise", "factorized", "Stratify", 
  "stiffnesses", "announced", "stiffness", "adjoined", "infinity", 
  "intervenes", "reversal", "stays", "jump", "Prop", "antisymmetric", 
  "subtracting", "obtains", "Differentiating", "unconstrained", 
  "indeterminacy", "nonempty", "rounds", "multiplier", "face", "deserves", 
  "harmless", "buried", "appeal", "Hypothesis", "unclassified", "discards", 
  "identification", "Paulin", "begins", "Thm", "Those", "imposing", 
  "stratified", "spurious", "asserts", "notions", "sought", "Introducing", 
  "subtraction", "continuity", "degenerates", "excludes", "reducibility", 
  "proposition", "specifiable", "classifications", "iterativamente", 
  "renderizado", "Aggregate", "dilatonic", "covolume", "intercepts", 
  "covariance", "assert", "det", "tr"}},
FrontEndVersion->"15.0 para Microsoft Windows (64-bit) (July 2, 2026)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"786f6c74-bf52-0f4a-987f-05ef78fcea78"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{
 "sec0"->{
  Cell[181280, 3629, 485, 9, 70, "Section",ExpressionUUID->"c854af7d-0f83-fe44-b8da-f4314f522eb6",
   CellTags->"sec0"]},
 "sec1"->{
  Cell[187082, 3770, 487, 9, 70, "Section",ExpressionUUID->"31f5c2dd-aa93-8742-bb80-ccb2745d5736",
   CellTags->"sec1"]},
 "sec10"->{
  Cell[390931, 9178, 592, 10, 70, "Section",ExpressionUUID->"a6d8b9fc-b066-c541-b542-cef5f7159848",
   CellTags->"sec10"]},
 "sec2"->{
  Cell[223791, 4702, 547, 9, 70, "Section",ExpressionUUID->"a663b33b-884e-3c49-bec3-63e99b5e1528",
   CellTags->"sec2"]},
 "sec3"->{
  Cell[233275, 4969, 560, 9, 70, "Section",ExpressionUUID->"8230dd10-8c59-3a42-ad91-11facc678ba6",
   CellTags->"sec3"]},
 "sec4"->{
  Cell[244256, 5254, 574, 10, 70, "Section",ExpressionUUID->"cd4d98cf-60c4-9d4d-b764-3d58e4b488bf",
   CellTags->"sec4"]},
 "sec5"->{
  Cell[264278, 5770, 586, 10, 70, "Section",ExpressionUUID->"6ead023f-b4d4-2740-8aa3-244ce2404df1",
   CellTags->"sec5"]},
 "sec6"->{
  Cell[274140, 6057, 553, 9, 70, "Section",ExpressionUUID->"cec2cf22-93fa-b949-989a-eb740ab2b588",
   CellTags->"sec6"]},
 "sec7"->{
  Cell[318680, 7277, 609, 10, 70, "Section",ExpressionUUID->"caad066d-6768-8840-a8f0-278a90d80e0a",
   CellTags->"sec7"]},
 "sec8"->{
  Cell[354753, 8209, 596, 10, 70, "Section",ExpressionUUID->"c0a3dc5a-5be7-174c-a5a3-0f4ea735d1bf",
   CellTags->"sec8"]},
 "sec9"->{
  Cell[383999, 8987, 600, 10, 70, "Section",ExpressionUUID->"59b68a97-21a8-8e4f-b93c-a5e8c59f6fba",
   CellTags->"sec9"]},
 "sub11"->{
  Cell[187594, 3783, 779, 13, 70, "Subsection",ExpressionUUID->"1156a325-117b-d44e-bb9f-9db9360dd6e7",
   CellTags->"sub11"]},
 "sub12"->{
  Cell[191649, 3889, 788, 13, 70, "Subsection",ExpressionUUID->"78b54fd8-f5e0-704c-bec4-b601c0dda39d",
   CellTags->"sub12"]},
 "sub13"->{
  Cell[206915, 4265, 819, 14, 70, "Subsection",ExpressionUUID->"b681620a-0dc2-9340-995f-e2361c137d73",
   CellTags->"sub13"]},
 "sub41"->{
  Cell[244855, 5268, 801, 13, 70, "Subsection",ExpressionUUID->"ae60669f-af37-b744-af59-46703db885aa",
   CellTags->"sub41"]},
 "sub42"->{
  Cell[255169, 5531, 781, 13, 70, "Subsection",ExpressionUUID->"1a4478f6-893a-5546-ba00-8e216340e658",
   CellTags->"sub42"]},
 "sub61"->{
  Cell[274718, 6070, 1135, 24, 70, "Subsection",ExpressionUUID->"1c3cc013-0820-cd4d-9c8c-314d1ab4d7fe",
   CellTags->"sub61"]},
 "sub62"->{
  Cell[290493, 6505, 1219, 26, 70, "Subsection",ExpressionUUID->"8528b482-f61e-584c-83bd-556634de58c9",
   CellTags->"sub62"]},
 "sub63"->{
  Cell[299771, 6762, 1223, 25, 70, "Subsection",ExpressionUUID->"4f5f44f0-a9b2-de48-9662-c2feca5f0265",
   CellTags->"sub63"]},
 "sub64"->{
  Cell[315098, 7179, 978, 16, 70, "Subsection",ExpressionUUID->"c46bea58-4b75-9c4a-98cb-ecb3f18ce2d5",
   CellTags->"sub64"]},
 "sub71"->{
  Cell[319314, 7291, 961, 15, 70, "Subsection",ExpressionUUID->"39cc0165-10b5-aa45-ac5d-5201e3dbfebf",
   CellTags->"sub71"]},
 "sub72"->{
  Cell[329698, 7560, 957, 15, 70, "Subsection",ExpressionUUID->"91905e52-063e-dd4e-b786-bfabfd7d5a0c",
   CellTags->"sub72"]},
 "sub73"->{
  Cell[345842, 7978, 980, 16, 70, "Subsection",ExpressionUUID->"3cd63fc4-832b-f44a-bcc0-b45987ca190c",
   CellTags->"sub73"]},
 "sub81"->{
  Cell[355374, 8223, 952, 15, 70, "Subsection",ExpressionUUID->"36b95cc1-57f5-054c-9b54-786f9022437f",
   CellTags->"sub81"]},
 "sub82"->{
  Cell[370689, 8638, 956, 15, 70, "Subsection",ExpressionUUID->"86f11378-5375-b64f-9603-b15e79525650",
   CellTags->"sub82"]},
 "toc"->{
  Cell[109995, 1838, 71260, 1787, 70, "Text",ExpressionUUID->"874f38ed-67e7-214c-af86-0c43394987e1",
   CellTags->"toc"]}
 }
*)
(*CellTagsIndex
CellTagsIndex->{
 {"sec0", 496396, 10849},
 {"sec1", 496529, 10852},
 {"sec10", 496663, 10855},
 {"sec2", 496798, 10858},
 {"sec3", 496931, 10861},
 {"sec4", 497064, 10864},
 {"sec5", 497198, 10867},
 {"sec6", 497332, 10870},
 {"sec7", 497465, 10873},
 {"sec8", 497599, 10876},
 {"sec9", 497733, 10879},
 {"sub11", 497868, 10882},
 {"sub12", 498007, 10885},
 {"sub13", 498146, 10888},
 {"sub41", 498285, 10891},
 {"sub42", 498424, 10894},
 {"sub61", 498563, 10897},
 {"sub62", 498703, 10900},
 {"sub63", 498843, 10903},
 {"sub64", 498983, 10906},
 {"sub71", 499122, 10909},
 {"sub72", 499261, 10912},
 {"sub73", 499400, 10915},
 {"sub81", 499539, 10918},
 {"sub82", 499678, 10921},
 {"toc", 499815, 10924}
 }
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[668, 24, 576, 11, 167, "Title",ExpressionUUID->"dfe760f0-8af9-8948-87d2-31d5d0e4d5f9"],
Cell[1247, 37, 208, 3, 52, "Subtitle",ExpressionUUID->"34e91c90-6d74-544e-a116-6f7289eb5570"],
Cell[1458, 42, 108534, 1794, 848, "Text",ExpressionUUID->"3983cef9-65e7-7b40-9388-9eebc3f40e3e"],
Cell[109995, 1838, 71260, 1787, 70, "Text",ExpressionUUID->"874f38ed-67e7-214c-af86-0c43394987e1",
 CellTags->"toc"],
Cell[CellGroupData[{
Cell[181280, 3629, 485, 9, 70, "Section",ExpressionUUID->"c854af7d-0f83-fe44-b8da-f4314f522eb6",
 CellTags->"sec0"],
Cell[181768, 3640, 4797, 111, 70, "Text",ExpressionUUID->"d005aded-0945-7240-8df4-e2ebd8c59862"],
Cell[186568, 3753, 477, 12, 70, "Code",ExpressionUUID->"34916dab-0252-5243-83e9-e072f2d45db3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[187082, 3770, 487, 9, 70, "Section",ExpressionUUID->"31f5c2dd-aa93-8742-bb80-ccb2745d5736",
 CellTags->"sec1"],
Cell[CellGroupData[{
Cell[187594, 3783, 779, 13, 70, "Subsection",ExpressionUUID->"1156a325-117b-d44e-bb9f-9db9360dd6e7",
 CellTags->"sub11"],
Cell[188376, 3798, 1391, 30, 70, "Text",ExpressionUUID->"400dded9-214b-2e48-804e-c935048457f8"],
Cell[189770, 3830, 1842, 54, 70, "Code",ExpressionUUID->"8d2560bf-1cf0-a445-a2e4-1f807fde9386"]
}, Open  ]],
Cell[CellGroupData[{
Cell[191649, 3889, 788, 13, 70, "Subsection",ExpressionUUID->"78b54fd8-f5e0-704c-bec4-b601c0dda39d",
 CellTags->"sub12"],
Cell[192440, 3904, 2075, 46, 70, "Text",ExpressionUUID->"f78f8246-28b6-724c-8330-6045646f49d1"],
Cell[194518, 3952, 12360, 308, 70, "Code",ExpressionUUID->"d8864405-1281-8d40-b70f-3b2fbd3d38e9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[206915, 4265, 819, 14, 70, "Subsection",ExpressionUUID->"b681620a-0dc2-9340-995f-e2361c137d73",
 CellTags->"sub13"],
Cell[207737, 4281, 5602, 144, 70, "Text",ExpressionUUID->"9dde6099-9d17-3048-b6de-52d8e8cf55bc"],
Cell[213342, 4427, 1745, 45, 70, "Code",ExpressionUUID->"7e9ba5f5-783c-1140-a842-4ffde4f1cdbc"],
Cell[215090, 4474, 1983, 49, 70, "Text",ExpressionUUID->"e1d5f4dd-f090-bb49-9d04-45b4ad219e1b"],
Cell[217076, 4525, 3149, 72, 70, "Code",ExpressionUUID->"43192b9f-b995-6048-bd8a-a106bb24d80d"],
Cell[220228, 4599, 303, 7, 70, "Text",ExpressionUUID->"6b331829-ac29-ec4a-b282-f5a10eade56b"],
Cell[CellGroupData[{
Cell[220556, 4610, 2620, 68, 70, "Code",ExpressionUUID->"dac25a05-4073-d046-ae79-01eadb89a5cc"],
Cell[223179, 4680, 551, 15, 70, "Output",ExpressionUUID->"711e89de-b5f6-7646-b783-021e6af64c8e"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[223791, 4702, 547, 9, 70, "Section",ExpressionUUID->"a663b33b-884e-3c49-bec3-63e99b5e1528",
 CellTags->"sec2"],
Cell[224341, 4713, 1828, 43, 70, "Text",ExpressionUUID->"b543ef4f-88d5-3545-87ef-78ddf4515c25"],
Cell[226172, 4758, 1985, 60, 70, "Code",ExpressionUUID->"33b3b7b1-1904-5e4b-ac0a-de5fe0082684"],
Cell[CellGroupData[{
Cell[228182, 4822, 2076, 49, 70, "Code",ExpressionUUID->"a6fadf85-f39e-7a4c-84bc-1fcae168daac"],
Cell[CellGroupData[{
Cell[230283, 4875, 399, 10, 70, "Print",ExpressionUUID->"b13e3934-18bf-8640-82af-fdcd8008d597"],
Cell[230685, 4887, 547, 15, 70, "Print",ExpressionUUID->"17a96533-ad08-0a4f-b971-472b18ad27fa"]
}, Open  ]],
Cell[231247, 4905, 557, 15, 70, "Output",ExpressionUUID->"5b5c9bd6-9c9d-184c-a1d1-42a82e0c3c6d"]
}, Open  ]],
Cell[231819, 4923, 232, 3, 70, "Text",ExpressionUUID->"5d14748f-fe53-ff49-bf10-c83f227928ed"],
Cell[CellGroupData[{
Cell[232076, 4930, 600, 16, 70, "Code",ExpressionUUID->"50fe68b4-3528-684c-a0bd-aed7e04b869f"],
Cell[232679, 4948, 547, 15, 70, "Output",ExpressionUUID->"46b3cad0-0faf-be4a-bdba-279e4b3064d7"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[233275, 4969, 560, 9, 70, "Section",ExpressionUUID->"8230dd10-8c59-3a42-ad91-11facc678ba6",
 CellTags->"sec3"],
Cell[233838, 4980, 2638, 65, 70, "Text",ExpressionUUID->"b08d1c6a-a277-a944-893e-58bf2007c000"],
Cell[236479, 5047, 1018, 25, 70, "Text",ExpressionUUID->"7a604d49-45f2-a041-8672-26d8c4e8fc41"],
Cell[CellGroupData[{
Cell[237522, 5076, 4544, 117, 70, "Code",ExpressionUUID->"753cdb7f-2dfb-4c4f-a08e-e95232aaf496"],
Cell[242069, 5195, 560, 15, 70, "Output",ExpressionUUID->"0efd9e61-e787-2542-974c-d06c4d28fe6e"]
}, Open  ]],
Cell[242644, 5213, 1575, 36, 70, "Text",ExpressionUUID->"1d9cd989-9f4e-c442-831e-dd0d014a8a49"]
}, Open  ]],
Cell[CellGroupData[{
Cell[244256, 5254, 574, 10, 70, "Section",ExpressionUUID->"cd4d98cf-60c4-9d4d-b764-3d58e4b488bf",
 CellTags->"sec4"],
Cell[CellGroupData[{
Cell[244855, 5268, 801, 13, 70, "Subsection",ExpressionUUID->"ae60669f-af37-b744-af59-46703db885aa",
 CellTags->"sub41"],
Cell[245659, 5283, 2691, 62, 70, "Text",ExpressionUUID->"e8bf9c82-5193-3241-999c-595a34d40ae1"],
Cell[CellGroupData[{
Cell[248375, 5349, 6206, 162, 70, "Code",ExpressionUUID->"16fbda68-5764-e940-8c66-e8d39a375329"],
Cell[254584, 5513, 536, 12, 70, "Print",ExpressionUUID->"a4a4ec03-ac3d-0c42-8dba-043d7044432e"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[255169, 5531, 781, 13, 70, "Subsection",ExpressionUUID->"1a4478f6-893a-5546-ba00-8e216340e658",
 CellTags->"sub42"],
Cell[255953, 5546, 1253, 29, 70, "Text",ExpressionUUID->"12cca512-a001-a846-9a05-7235c1f7082b"],
Cell[CellGroupData[{
Cell[257231, 5579, 4697, 118, 70, "Code",ExpressionUUID->"8ddf9670-e084-3f4a-8b14-66210e0ef6f9"],
Cell[CellGroupData[{
Cell[261953, 5701, 845, 21, 70, "Print",ExpressionUUID->"6f03deac-c508-2045-a8ef-0d3ec88a9e44"],
Cell[262801, 5724, 899, 22, 70, "Print",ExpressionUUID->"e1a5b3ec-2290-1a4c-a7ae-65efaf4680fe"]
}, Open  ]],
Cell[263715, 5749, 502, 14, 70, "Output",ExpressionUUID->"7fa5e26d-0629-084a-a170-8408143c0351"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[264278, 5770, 586, 10, 70, "Section",ExpressionUUID->"6ead023f-b4d4-2740-8aa3-244ce2404df1",
 CellTags->"sec5"],
Cell[264867, 5782, 1079, 26, 70, "Text",ExpressionUUID->"c7b09bcb-3133-9b42-9aff-7d2fdc067703"],
Cell[CellGroupData[{
Cell[265971, 5812, 3698, 109, 70, "Code",ExpressionUUID->"663ce8a8-56a6-964f-a0a6-b798643ed8b9"],
Cell[269672, 5923, 540, 15, 70, "Output",ExpressionUUID->"1cdb84af-0e97-7948-9d09-e7ff748aaa00"]
}, Open  ]],
Cell[270227, 5941, 161, 3, 70, "Text",ExpressionUUID->"1eb9e737-daf8-9b4f-9967-32908c1e3dda"],
Cell[CellGroupData[{
Cell[270413, 5948, 3151, 87, 70, "Code",ExpressionUUID->"726b1108-8127-714e-828d-5907c62a0efc"],
Cell[273567, 6037, 524, 14, 70, "Output",ExpressionUUID->"1b4bb568-97e3-7d44-8401-0ea469e9de5f"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[274140, 6057, 553, 9, 70, "Section",ExpressionUUID->"cec2cf22-93fa-b949-989a-eb740ab2b588",
 CellTags->"sec6"],
Cell[CellGroupData[{
Cell[274718, 6070, 1135, 24, 70, "Subsection",ExpressionUUID->"1c3cc013-0820-cd4d-9c8c-314d1ab4d7fe",
 CellTags->"sub61"],
Cell[275856, 6096, 5549, 150, 70, "Text",ExpressionUUID->"899ad47b-366e-b34a-8a00-ab6713dc9b87"],
Cell[CellGroupData[{
Cell[281430, 6250, 4211, 111, 70, "Code",ExpressionUUID->"ed0f95f1-a4f6-f748-b6be-047f4fd8529e"],
Cell[285644, 6363, 547, 15, 70, "Output",ExpressionUUID->"b92fe356-0b58-4b41-878e-be0ee946b417"]
}, Open  ]],
Cell[286206, 6381, 3078, 84, 70, "Text",ExpressionUUID->"6f14893a-598a-d444-94af-617cabf24704"],
Cell[CellGroupData[{
Cell[289309, 6469, 566, 13, 70, "Code",ExpressionUUID->"7c4f3e60-0d2b-634f-830c-49ba4eb1a19d"],
Cell[289878, 6484, 566, 15, 70, "Output",ExpressionUUID->"9ea7ceef-46b9-a94b-956d-c5f76115964e"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[290493, 6505, 1219, 26, 70, "Subsection",ExpressionUUID->"8528b482-f61e-584c-83bd-556634de58c9",
 CellTags->"sub62"],
Cell[291715, 6533, 2853, 73, 70, "Text",ExpressionUUID->"bb021d3a-1879-594d-af04-2afc283e3394"],
Cell[CellGroupData[{
Cell[294593, 6610, 3630, 101, 70, "Code",ExpressionUUID->"e966b453-f05c-2f44-a9c0-0622b7556eb1"],
Cell[298226, 6713, 947, 26, 70, "Print",ExpressionUUID->"0b584fd4-cd3c-0b4e-815e-fa3e607f8356"],
Cell[299176, 6741, 546, 15, 70, "Output",ExpressionUUID->"96af92a7-ef10-dc41-ae15-dcb39263107a"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[299771, 6762, 1223, 25, 70, "Subsection",ExpressionUUID->"4f5f44f0-a9b2-de48-9662-c2feca5f0265",
 CellTags->"sub63"],
Cell[300997, 6789, 4216, 110, 70, "Text",ExpressionUUID->"c3dd91ad-16f5-0149-b0a6-bbfb706da33c"],
Cell[CellGroupData[{
Cell[305238, 6903, 5094, 140, 70, "Code",ExpressionUUID->"cbd52255-21b6-c144-bed6-b7af471c5127"],
Cell[310335, 7045, 531, 14, 70, "Output",ExpressionUUID->"d53025ef-4643-d145-b4b6-bf07d40de804"]
}, Open  ]],
Cell[310881, 7062, 1449, 34, 70, "Text",ExpressionUUID->"cad18b98-0a8c-9846-ba6c-526a95569c1b"],
Cell[CellGroupData[{
Cell[312355, 7100, 2126, 56, 70, "Code",ExpressionUUID->"33d904b6-3616-c24c-b9d6-bb474f80f9aa"],
Cell[314484, 7158, 565, 15, 70, "Output",ExpressionUUID->"d74cc6aa-37ce-0c45-a468-f40c980d781d"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[315098, 7179, 978, 16, 70, "Subsection",ExpressionUUID->"c46bea58-4b75-9c4a-98cb-ecb3f18ce2d5",
 CellTags->"sub64"],
Cell[CellGroupData[{
Cell[316101, 7199, 945, 23, 70, "Code",ExpressionUUID->"b0faffbf-9f14-1440-9aa4-5220f3f654d5"],
Cell[317049, 7224, 521, 14, 70, "Output",ExpressionUUID->"df88df39-99b2-2d44-8599-f8261af088ba"],
Cell[317573, 7240, 522, 14, 70, "Output",ExpressionUUID->"45ed4ab9-4e47-0144-a7f1-60c9173d0ddf"],
Cell[318098, 7256, 521, 14, 70, "Output",ExpressionUUID->"df25cd10-d957-0042-b141-a98ad3824c72"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[318680, 7277, 609, 10, 70, "Section",ExpressionUUID->"caad066d-6768-8840-a8f0-278a90d80e0a",
 CellTags->"sec7"],
Cell[CellGroupData[{
Cell[319314, 7291, 961, 15, 70, "Subsection",ExpressionUUID->"39cc0165-10b5-aa45-ac5d-5201e3dbfebf",
 CellTags->"sub71"],
Cell[320278, 7308, 2186, 53, 70, "Text",ExpressionUUID->"cc9d0e69-0cfa-dc41-ab42-2608c1369ad3"],
Cell[322467, 7363, 1648, 48, 70, "Code",ExpressionUUID->"8eab289a-432f-784c-99c9-1a00e10864e0"],
Cell[CellGroupData[{
Cell[324140, 7415, 3932, 93, 70, "Code",ExpressionUUID->"cacb8333-8bc7-6d4a-bb9c-e0b99a1a5702"],
Cell[CellGroupData[{
Cell[328097, 7512, 487, 11, 70, "Print",ExpressionUUID->"3985b76c-74a1-0f41-a73e-503f24238357"],
Cell[328587, 7525, 487, 11, 70, "Print",ExpressionUUID->"9c29edde-d19c-1243-a9f0-f0d694e59702"]
}, Open  ]],
Cell[329089, 7539, 560, 15, 70, "Output",ExpressionUUID->"1450491c-850a-3943-a24a-30e19b305cad"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[329698, 7560, 957, 15, 70, "Subsection",ExpressionUUID->"91905e52-063e-dd4e-b786-bfabfd7d5a0c",
 CellTags->"sub72"],
Cell[330658, 7577, 2603, 63, 70, "Text",ExpressionUUID->"a5e07612-de04-f949-a760-b5a34e0b0a9a"],
Cell[333264, 7642, 5220, 138, 70, "Code",ExpressionUUID->"8b3c88ea-4821-bf45-9c90-c72c957d020d"],
Cell[338487, 7782, 1102, 21, 70, "Text",ExpressionUUID->"785c0542-7e7e-5144-a609-de5e41b22cc3"],
Cell[339592, 7805, 2156, 57, 70, "Code",ExpressionUUID->"92182433-1ea1-4b4d-bfdb-74f41760503b"],
Cell[CellGroupData[{
Cell[341773, 7866, 3458, 89, 70, "Code",ExpressionUUID->"9f90507d-9a4e-d24c-8b21-6c1a135a990e"],
Cell[345234, 7957, 559, 15, 70, "Output",ExpressionUUID->"bfc421f4-80f7-6844-9dbe-d31fdf205ba0"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[345842, 7978, 980, 16, 70, "Subsection",ExpressionUUID->"3cd63fc4-832b-f44a-bcc0-b45987ca190c",
 CellTags->"sub73"],
Cell[346825, 7996, 2153, 54, 70, "Text",ExpressionUUID->"a95ba8f2-db28-964c-b8f3-f02480013bc1"],
Cell[CellGroupData[{
Cell[349003, 8054, 2343, 60, 70, "Code",ExpressionUUID->"75fb433b-d1f8-e048-b4cc-25c1c23ced01"],
Cell[CellGroupData[{
Cell[351371, 8118, 488, 10, 70, "Print",ExpressionUUID->"0ed3281f-243d-2e46-bb45-290cf7f884d5"],
Cell[351862, 8130, 488, 10, 70, "Print",ExpressionUUID->"071919ab-edf3-5149-b502-494fc8cd00ec"]
}, Open  ]],
Cell[352365, 8143, 552, 15, 70, "Output",ExpressionUUID->"ff812863-8bc5-2e4e-88d1-14e3dbfab770"]
}, Open  ]],
Cell[352932, 8161, 1772, 42, 70, "Text",ExpressionUUID->"e34978db-373d-1742-a420-4b297acf77be"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[354753, 8209, 596, 10, 70, "Section",ExpressionUUID->"c0a3dc5a-5be7-174c-a5a3-0f4ea735d1bf",
 CellTags->"sec8"],
Cell[CellGroupData[{
Cell[355374, 8223, 952, 15, 70, "Subsection",ExpressionUUID->"36b95cc1-57f5-054c-9b54-786f9022437f",
 CellTags->"sub81"],
Cell[356329, 8240, 3020, 76, 70, "Text",ExpressionUUID->"18a62ace-f1c7-2549-af14-7899221d2823"],
Cell[CellGroupData[{
Cell[359374, 8320, 4034, 107, 70, "Code",ExpressionUUID->"75b29ff9-9cd6-d140-ad50-d8cf71dcdb35"],
Cell[CellGroupData[{
Cell[363433, 8431, 520, 12, 70, "Print",ExpressionUUID->"a46a1739-d1b9-d74f-9611-d33ce83d8cb4"],
Cell[363956, 8445, 592, 16, 70, "Print",ExpressionUUID->"8cc9dc0f-e018-9f45-83bc-d8dcc542219d"]
}, Open  ]],
Cell[364563, 8464, 553, 15, 70, "Output",ExpressionUUID->"03581127-32e7-1441-b436-4285ef85ec15"]
}, Open  ]],
Cell[365131, 8482, 1483, 38, 70, "Text",ExpressionUUID->"a8b8998f-9d81-134e-bf26-f9b0db9ad51b"],
Cell[CellGroupData[{
Cell[366639, 8524, 3482, 92, 70, "Code",ExpressionUUID->"d45a5e08-1813-184b-9df7-ba39bd23d6ce"],
Cell[370124, 8618, 516, 14, 70, "Output",ExpressionUUID->"28e1cd82-76ba-1044-88ab-8261fae304f9"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[370689, 8638, 956, 15, 70, "Subsection",ExpressionUUID->"86f11378-5375-b64f-9603-b15e79525650",
 CellTags->"sub82"],
Cell[371648, 8655, 5148, 128, 70, "Text",ExpressionUUID->"0dab4453-2efc-0942-8235-6588f659af5a"],
Cell[CellGroupData[{
Cell[376821, 8787, 3384, 86, 70, "Code",ExpressionUUID->"1dba4b4c-ec40-dd45-a282-b432e3e4147d"],
Cell[380208, 8875, 551, 15, 70, "Output",ExpressionUUID->"38550b4f-7924-0243-9219-a2d559389878"]
}, Open  ]],
Cell[380774, 8893, 1138, 27, 70, "Text",ExpressionUUID->"ac496234-19b7-674c-bfb9-5a881a4d00e3"],
Cell[CellGroupData[{
Cell[381937, 8924, 1453, 39, 70, "Code",ExpressionUUID->"8bfc2bec-886a-6a41-895f-bef68f2dfc06"],
Cell[383393, 8965, 545, 15, 70, "Output",ExpressionUUID->"6e1a2c63-81c7-654a-8206-3b7800c4bb96"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[383999, 8987, 600, 10, 70, "Section",ExpressionUUID->"59b68a97-21a8-8e4f-b93c-a5e8c59f6fba",
 CellTags->"sec9"],
Cell[384602, 8999, 6292, 174, 70, "Text",ExpressionUUID->"576d5880-4d64-6344-844a-090d067cb5ce"]
}, Open  ]],
Cell[CellGroupData[{
Cell[390931, 9178, 592, 10, 70, "Section",ExpressionUUID->"a6d8b9fc-b066-c541-b542-cef5f7159848",
 CellTags->"sec10"],
Cell[391526, 9190, 9758, 174, 70, "Code",ExpressionUUID->"b3d7490d-a8b8-7e4d-81b8-2f4653a71744"],
Cell[401287, 9366, 246, 4, 70, "Text",ExpressionUUID->"4deae3c9-795b-bb4b-9d8e-45de8458950f"],
Cell[CellGroupData[{
Cell[401558, 9374, 207, 3, 70, "Code",ExpressionUUID->"48489538-37ef-6048-a7b4-e8057fb202df"],
Cell[CellGroupData[{
Cell[401790, 9381, 430, 10, 70, "Print",ExpressionUUID->"927661b7-fd12-ec4d-9810-1e4c5ca05f7d"],
Cell[402223, 9393, 241, 4, 70, "Print",ExpressionUUID->"8846ff42-3ff7-da42-8fe0-76007e8d16af"],
Cell[402467, 9399, 261, 4, 70, "Print",ExpressionUUID->"32af982a-4081-7043-a39a-cafeebca52c5"],
Cell[402731, 9405, 448, 9, 70, "Print",ExpressionUUID->"2f3d8b62-3768-5740-bc68-560ac9ea41b0"],
Cell[403182, 9416, 448, 9, 70, "Print",ExpressionUUID->"1792d096-892d-c14d-a32d-8ffb522b39d0"],
Cell[403633, 9427, 448, 9, 70, "Print",ExpressionUUID->"607f8f73-e2bd-9c45-895a-18f9a7ff4b63"],
Cell[404084, 9438, 446, 9, 70, "Print",ExpressionUUID->"5832b02d-24a0-a247-ab30-8ee82ceeef5c"],
Cell[404533, 9449, 446, 9, 70, "Print",ExpressionUUID->"6a9516ec-30c8-cd41-9a77-e84fda45f2c8"],
Cell[404982, 9460, 446, 9, 70, "Print",ExpressionUUID->"ec88faf6-8e62-214d-a850-d56853893fcd"],
Cell[405431, 9471, 655, 14, 70, "Print",ExpressionUUID->"09082d47-3317-7949-b3aa-0a6e7ff0b709"],
Cell[406089, 9487, 448, 9, 70, "Print",ExpressionUUID->"def857fa-40b6-dc47-ba23-2168668a0787"],
Cell[406540, 9498, 446, 9, 70, "Print",ExpressionUUID->"420628d1-22c7-a644-8c4a-dcf61665f126"],
Cell[406989, 9509, 448, 9, 70, "Print",ExpressionUUID->"08f7d022-f9e0-0543-83cd-85b5dbcafdab"],
Cell[407440, 9520, 446, 9, 70, "Print",ExpressionUUID->"8177c64f-a831-da40-b858-110d1690d4a3"],
Cell[407889, 9531, 448, 9, 70, "Print",ExpressionUUID->"9fa42ce9-c2f7-1842-8cee-0f2df967b016"],
Cell[408340, 9542, 262, 4, 70, "Print",ExpressionUUID->"5fc55a54-a615-f646-bbb8-01ce6f36046f"],
Cell[408605, 9548, 355, 8, 70, "Print",ExpressionUUID->"4fb4bda3-7934-1c4d-a54e-7a83a3ee4a48"],
Cell[408963, 9558, 355, 8, 70, "Print",ExpressionUUID->"44b35529-faaf-894f-a18f-6370cbee5aa9"],
Cell[409321, 9568, 351, 8, 70, "Print",ExpressionUUID->"ba2ecb3d-61d2-134d-89e9-b54987892ca1"],
Cell[409675, 9578, 251, 4, 70, "Print",ExpressionUUID->"79ea2280-3c7d-f04c-91ff-0cd68ee916ca"],
Cell[409929, 9584, 622, 16, 70, "Print",ExpressionUUID->"e50684a3-6fc1-bd4d-83a0-2a1d44546bd3"],
Cell[410554, 9602, 264, 4, 70, "Print",ExpressionUUID->"8745b736-039e-ee4d-b240-12b17df4bcbc"],
Cell[410821, 9608, 319, 5, 70, "Print",ExpressionUUID->"88bf55dc-a778-cc43-ab95-f8c2852e7f6e"],
Cell[411143, 9615, 264, 4, 70, "Print",ExpressionUUID->"7a3f21d2-3c49-7e41-b98f-88c6587b775d"]
}, Open  ]],
Cell[411422, 9622, 177, 2, 70, "Output",ExpressionUUID->"3c07fa6e-15c7-3948-85ee-126736b7b142"]
}, Open  ]],
Cell[411614, 9627, 833, 18, 70, "Text",ExpressionUUID->"1c582664-860e-c948-9868-1d7bccef9f9d"],
Cell[412450, 9647, 2882, 60, 70, "Text",ExpressionUUID->"882ad3a4-bacc-ea4d-8e7a-37f0df5539dc"]
}, Open  ]]
}, Open  ]]
}
]
*)


